Optimized simulated annealing for Ising spin glasses

We present several efficient implementations of the simulated annealing algorithm for Ising spin glasses on sparse graphs. In particular, we provide a generic code for any choice of couplings, an optimized code for bipartite graphs, and highly optimized implementations using multi-spin coding for graphs with small maximum degree and discrete couplings with a finite range. The latter codes achieve up to 50 spin flips per nanosecond on modern Intel CPUs. We also compare the performance of the codes to that of the special purpose D-Wave devices built for solving such Ising spin glass problems.

==> anc/Makefile <==
#
#	Makefile
#
###
# 
#	Copyright (C) 2013 Matthias Troyer <troyer@phys.ethz.ch>
#			   Ilia Zintchenko <zintchenko@itp.phys.ethz.ch>
#

.PHONY: all single threaded clean

.DEFAULT: all

CXX = g++

CXXFLAGS = -Wall -ansi -pedantic -std=c++11 -O3 -funroll-loops -pipe

TARGETS = an_ms_r1_fi an_ms_r1_nf an_ms_r1_nf_v0 an_ms_r3_nf an_ss_ge_fi an_ss_ge_fi_vdeg an_ss_ge_nf_bp an_ss_ge_nf_bp_vdeg an_ss_ge_fi_bp_vdeg an_ss_rn_fi an_ss_rn_fi_vdeg

TARGETS_OMP = $(addsuffix _omp,$(TARGETS))

all: single threaded

single: $(TARGETS)

threaded: $(TARGETS_OMP)

clean:
	rm -f $(TARGETS) $(TARGETS_OMP)

$(TARGETS) : %: main2.cc %.h sched.h usage.h utils.h output.h bits.h lattice.h
	$(CXX) $(CXXFLAGS) -DALGORITHM=\"$@.h\" -o $@ $<

$(TARGETS_OMP) : %: main_omp2.cc $(%.h:_omp=) sched.h usage.h utils.h output.h bits.h lattice.h
	$(CXX) $(CXXFLAGS) -fopenmp -DALGORITHM=\"$(@:_omp=).h\" -o $@ $<


==> anc/README.txt <==
=====================================================================
Simulated annealing codes 
v1.0
---------------------------------------------------------------------

Copyright (C) 2012-2013 by Sergei Isakov <isakov@itp.phys.ethz.ch>
                           Ilia Zintchenko <zintchenko@itp.phys.ethz.ch>

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with this program.  If not, see <http://www.gnu.org/licenses/>.

=====================================================================

---------------------------------------------------------------------
DESCRIPTION
---------------------------------------------------------------------

We present several efficient implementations of the simulated
annealing algorithm for Ising spin glasses on sparse graphs. In
particular, we provide a generic code for any choice of couplings, an
optimized code for bipartite graphs, and highly optimized
implementations using multi-spin coding for graphs with small maximum
degree and discrete couplings with a finite range. The latter codes
achieve up to 50 spin flips per nanosecond on modern Intel CPUs.

---------------------------------------------------------------------
REQUIREMENTS
---------------------------------------------------------------------

C++-11 conforming compiler
make

---------------------------------------------------------------------
INSTALLATION
---------------------------------------------------------------------

The codes can be built as follows: 

make <target>

where <target> specifies the code to build. To build a multi-threaded
version append <_omp> to target. Available targets are as follows

an_ms_r1_nf           Multi-spin code for range-1 interactions without magnetic field (approach one)

an_ms_r1_fi           Multi-spin code for range-1 interactions with magnetic field (approach one)

an_ms_r3_nf           Multi-spin code for range-3 interactions without magnetic field (approach one)

an_ms_r1_nf_v0        Multi-spin code for range-1 interactions without magnetic field (approach two)

an_ss_ge_fi           Single-spin code for general interactions with magnetic field (fixed number of neighbors)

an_ss_ge_fi_vdeg      Single-spin code for general interactions with magnetic field (any number of neighbors)

an_ss_ge_nf_bp        Single-spin code for general interactions on bipartite lattices without magnetic field (fixed number of neighbors)

an_ss_ge_nf_bp_vdeg   Single-spin code for general interactions on bipartite lattices without magnetic field (any number of neighbors)

an_ss_rn_fi           Single-spin code for range-n interactions with magnetic field (fixed number of neighbors)

an_ss_rn_fi_vdeg      Single-spin code for range-n interactions with magnetic field (any number of neighbors)


---------------------------------------------------------------------
USAGE
---------------------------------------------------------------------

Either of the previously described algorithms can be ran by using the
appropriate executable. Every algorithm follows the same command-line
interface which allows one to specify the lattice using -l, the
schedule -sched, the number of sweeps -s and the number of repetitions
-r. Because repetitions are independent of each other, the codes can
be trivially parallelized. The number of threads to run in parallel
can be specified by -t. In cases where one uses one of the
preprogrammed schedules, lin or exp, one can also specify the initial
inverse temperature beta0 and the final inverse temperature beta1. A
custom schedule can be loaded by using -sched followed by the name of
a text file. The full set of command-line arguments is as follows


-l [instance]         [instance] specifies instance file
-s [sweeps]           [sweeps] is number of sweeps                      
-r [reps]             [reps] is number of repetitions
-b0 [beta0]           [beta0] is initial inverse temperature. Default value: 0.1
-b1 [beta1]           [beta1] is final inverse temperature. Default value: 3.0
-r0 [rep0]            [rep0] is starting repetition. Default value: 0
-v                    if -v is set, timing and some other info is printed. Default value: not set
-g                    if -g is set, only the lowest energy solution is printed. Default value: not set
-sched [schedule]     [schedule] specifies a schedule. It can either be lin, exp or be a text file on the system which contains an inverse temperature on every line. Default value: lin
-t [threads]          [threads] is the number of threads to run in parallel. Default value: OMP NUM THREADS

The input lattice files are plain text files with following structure:
First line is the name of the lattice, and following N + M lines
contain N couplings and M local fields (not ordered). Each line
contains three values i, j and c. If i = j the line specifies a local
field on site i of size h_i = c. Otherwise, the line denotes a
coupling between spin i and j of value J_ij =c.

---------------------------------------------------------------------
SAMPLE INSTANCES AND RUNS
---------------------------------------------------------------------

The "example" sub-directory contains sample instances and sample input
and output data:

instance.txt          Ising spin glass instance on a 16x16 square lattice
instance126.txt       Ising spin glass instance on a 126-spin chimera graph
instance503.txt       Ising spin glass instance on a 503-spin chimera graph
sample_runs.txt       sample input and output data.

==> anc/an_ms_r1_fi.h <==
/******************************************************************************

Simulated annealing codes 
v1.0

---------------------------------------------------------------------

Implementation of multi-spin simulated annealing algorithm for
Ising spin glasses with range-1 interactions with magnetic field
using approach one, see the paper for more details.

---------------------------------------------------------------------

Copyright (C) 2012-2013 by Sergei Isakov <isakov@itp.phys.ethz.ch>

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with this program.  If not, see <http://www.gnu.org/licenses/>.

*******************************************************************************/

#ifndef __ALGORITHM_H__
#define __ALGORITHM_H__

#include <cmath>
#include <random>
#include <vector>
#include <string>

#include "bits.h"
#include "lattice.h"
#include "ms_config.h"
#include "utils.h"

template <typename T = uint64_t, std::size_t depth = 18>
class Algorithm {
public:
	typedef T word_type;
	typedef int value_type;
	typedef unsigned index_type;

	static const unsigned MAXNB = 6;

	typedef Lattice<value_type, index_type> lattice_type;

	struct site_type {
		word_type spin;
		word_type hzw;
		word_type jzw[MAXNB];
		value_type hzv;
		value_type jzv[MAXNB];
		index_type nneighbs;
		index_type neighbs[MAXNB];
	};

	struct sched_type {
		unsigned r7;
		unsigned r5;
		unsigned r3;
		unsigned r1;
		unsigned r6;
		unsigned r4;
		unsigned r2;
	};

	static const std::size_t word_size = 8 * sizeof(word_type);
	static const std::size_t rand_size = std::size_t(1) << depth;

	typedef bitgen_lincon<word_type> bgen_type;
//	typedef bitgen_lagfib<word_type> bgen_type;

	Algorithm() {}

	template <typename SE>
	Algorithm(const lattice_type& lattice, const std::vector<SE>& sched0)
	{
		lattice.init_sites(sites, MAXNB);

		for (std::size_t i = 0; i < sites.size(); ++i) {
			site_type& site = sites[i];
			
			if (!check_number_of_neighbors(site.nneighbs))
				throw std::runtime_error(to_s(site.nneighbs) +
					" neighbors is not defined in ms_config.h");

			std::size_t l = 0;
			for (; l < site.nneighbs; ++l)
				site.jzw[l] = site.jzv[l] == 1 ? word_type(-1) : 0;

			site.hzw = site.hzv == -1 ? word_type(-1) : 0;
		}

		sched.resize(sched0.size());
		for (std::size_t sweep = 0; sweep < sched0.size(); ++sweep) {
			double p = std::exp(-2 * sched0[sweep].beta);
			double p0 = p;
			sched[sweep].r1 = rand_size * p;
			p *= p0;
			sched[sweep].r2 = rand_size * p;
			p *= p0;
			sched[sweep].r3 = rand_size * p;
			p *= p0;
			sched[sweep].r4 = rand_size * p;
			p *= p0;
			sched[sweep].r5 = rand_size * p;
			p *= p0;
			sched[sweep].r6 = rand_size * p;
			p *= p0;
			sched[sweep].r7 = rand_size * p;
		}
	}

	void reset_sites(std::size_t rep)
	{
		rgen.seed(rep + 1);
		bgen.seed(rep + 1);

		// startconf
		for (std::size_t i = 0; i < sites.size(); ++i)
			sites[i].spin = random_word(rgen, sites[i].spin);
	}

	void do_sweep(size_t sweep)
	{
		for (std::size_t i = 0; i < sites.size(); ++i) {
			site_type& site = sites[i];
			if (site.hzv != 0) {
				switch (site.nneighbs) {
#	ifdef USE_1_NEIGHB
				case 1:
					update_site1field(site, sched[sweep]);
					break;
#	endif
#	ifdef USE_2_NEIGHB
				case 2:
					update_site2field(site, sched[sweep]);
					break;
#	endif
#	ifdef USE_3_NEIGHB
				case 3:
					update_site3field(site, sched[sweep]);
					break;
#	endif
#	ifdef USE_4_NEIGHB
				case 4:
					update_site4field(site, sched[sweep]);
					break;
#	endif
#	ifdef USE_5_NEIGHB
				case 5:
					update_site5field(site, sched[sweep]);
					break;
#	endif
#	ifdef USE_6_NEIGHB
				case 6:
					update_site6field(site, sched[sweep]);
					break;
#	endif
				}
			} else {
				switch (site.nneighbs) {
#	ifdef USE_1_NEIGHB
				case 1:
					update_site1nofield(site, sched[sweep]);
					break;
#	endif
#	ifdef USE_2_NEIGHB
				case 2:
					update_site2nofield(site, sched[sweep]);
					break;
#	endif
#	ifdef USE_3_NEIGHB
				case 3:
					update_site3nofield(site, sched[sweep]);
					break;
#	endif
#	ifdef USE_4_NEIGHB
				case 4:
					update_site4nofield(site, sched[sweep]);
					break;
#	endif
#	ifdef USE_5_NEIGHB
				case 5:
					update_site5nofield(site, sched[sweep]);
					break;
#	endif
#	ifdef USE_6_NEIGHB
				case 6:
					update_site6nofield(site, sched[sweep]);
					break;
#	endif
				}
			}
		}
	}

	std::size_t get_energies(std::vector<value_type>& en, std::size_t offs) const
	{
		calc_energies(en, offs);
		return offs + word_size;
	}

	std::string get_info() const
	{
		return "algorithm: multi-spin, range-1 couplings, with fields";
	}
private:
	std::vector<site_type> sites;
	std::vector<sched_type> sched;

	std::mt19937 rgen;
	bgen_type bgen;

	void update_site1field(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type l0 = site.jzw[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		word_type l1 = site.hzw ^ site.spin;

		word_type j0 = l0 ^ l1;
		word_type j1 = l0 & l1;

		if (r >= sched.r2) {
			word_type mask = j0 | j1;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}

	void update_site2field(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type l0 = site.jzw[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		word_type l1 = site.jzw[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		word_type l2 = site.hzw ^ site.spin;

		word_type j1 = l0 ^ l1;
		word_type j0 = j1 ^ l2;
		j1 = (l0 & l1) ^ (j1 & l2);

		if (r >= sched.r1) {
			word_type mask = j1;
			site.spin = spin ^ mask;
		} else if (r >= sched.r3) {
			word_type mask = j1 | j0;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}

	void update_site3field(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type l0 = site.jzw[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		word_type l1 = site.jzw[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		word_type l2 = site.jzw[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		word_type l3 = site.hzw ^ site.spin;

		word_type j0 = l0 ^ l1;
		word_type j1 = l0 & l1;
		word_type j2 = l2 ^ l3;
		word_type j3 = l2 & l3;

		if (r >= sched.r2) {
			word_type mask = j1 | j3 | (j0 & j2);
			site.spin = spin ^ mask;
		} else if (r >= sched.r4) {
			word_type mask = j1 | j3 | j0 | j2;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}

	void update_site4field(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type l0 = site.jzw[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		word_type l1 = site.jzw[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		word_type l2 = site.jzw[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		word_type l3 = site.jzw[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		word_type l4 = site.hzw ^ site.spin;

		word_type j1 = l0 ^ l1;
		word_type j0 = j1 ^ l2;
		j1 = (l0 & l1) ^ (j1 & l2);

		word_type j2 = l3 ^ l4;
		word_type j3 = l3 & l4;

		if (r >= sched.r1) {
			word_type mask = ((j1 | j3) & (j0 | j2)) | (j1 & j3);
			site.spin = spin ^ mask;
		} else if (r >= sched.r3) {
			word_type mask = (j0 & j2) | j1 | j3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r5) {
			word_type mask = j0 | j2 | j1 | j3;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}

	void update_site5field(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type l0 = site.jzw[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		word_type l1 = site.jzw[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		word_type l2 = site.jzw[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		word_type l3 = site.jzw[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		word_type l4 = site.jzw[4] ^ (spin ^ sites[site.neighbs[4]].spin);
		word_type l5 = site.hzw ^ site.spin;

		word_type j1 = l0 ^ l1;
		word_type j0 = j1 ^ l2;
		j1 = (l0 & l1) ^ (j1 & l2);

		word_type j3 = l3 ^ l4;
		word_type j2 = j3 ^ l5;
		j3 = (l3 & l4) ^ (j3 & l5);

		if (r >= sched.r2) {
			word_type mask = ((j1 | j3) & (j0 | j2)) | (j1 & j3);
			site.spin = spin ^ mask;
		} else if (r >= sched.r4) {
			word_type mask = (j0 & j2) | j1 | j3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r6) {
			word_type mask = j0 | j2 | j1 | j3;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}

	void update_site6field(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type l0 = site.jzw[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		word_type l1 = site.jzw[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		word_type l2 = site.jzw[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		word_type l3 = site.jzw[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		word_type l4 = site.jzw[4] ^ (spin ^ sites[site.neighbs[4]].spin);
		word_type l5 = site.jzw[5] ^ (spin ^ sites[site.neighbs[5]].spin);
		word_type l6 = site.hzw ^ site.spin;

		word_type j1, j2, j3, m;

		j2 = l0 & l1;
		j1 = l0 ^ l1;

		m = j1 & l2;
		j2 = j2 ^ m;
		j1 = j1 ^ l2;

		m = j1 & l3;
		j3 = j2 & m;
		j2 = j2 ^ m;
		j1 = j1 ^ l3;

		m = j1 & l4;
		j3 ^= j2 & m;
		j2 = j2 ^ m;
		j1 = j1 ^ l4;

		m = j1 & l5;
		j3 ^= j2 & m;
		j2 = j2 ^ m;
		j1 = j1 ^ l5;

		m = j1 & l6;
		j3 ^= j2 & m;
		j2 = j2 ^ m;
		j1 = j1 ^ l6;

		if (r >= sched.r1) {
			word_type mask = j3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r3) {
			word_type mask = j3 | (j2 & j1);
			site.spin = spin ^ mask;
		} else if (r >= sched.r5) {
			word_type mask = j3 | j2;
			site.spin = spin ^ mask;
		} else if (r >= sched.r7) {
			word_type mask = j3 | j2 | j1;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}

	void update_site1nofield(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type l0 = site.jzw[0] ^ (spin ^ sites[site.neighbs[0]].spin);

		if (r >= sched.r1) {
			word_type mask = l0;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}

	void update_site2nofield(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type l0 = site.jzw[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		word_type l1 = site.jzw[1] ^ (spin ^ sites[site.neighbs[1]].spin);

		word_type j0 = l0 ^ l1;
		word_type j1 = l0 & l1;

		if (r >= sched.r2) {
			word_type mask = j0 | j1;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}

	void update_site3nofield(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type l0 = site.jzw[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		word_type l1 = site.jzw[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		word_type l2 = site.jzw[2] ^ (spin ^ sites[site.neighbs[2]].spin);

		word_type j1 = l0 ^ l1;
		word_type j0 = j1 ^ l2;
		j1 = (l0 & l1) ^ (j1 & l2);

		if (r >= sched.r1) {
			word_type mask = j1;
			site.spin = spin ^ mask;
		} else if (r >= sched.r3) {
			word_type mask = j1 | j0;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}

	void update_site4nofield(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type l0 = site.jzw[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		word_type l1 = site.jzw[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		word_type l2 = site.jzw[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		word_type l3 = site.jzw[3] ^ (spin ^ sites[site.neighbs[3]].spin);

		word_type j0 = l0 ^ l1;
		word_type j1 = l0 & l1;
		word_type j2 = l2 ^ l3;
		word_type j3 = l2 & l3;


		if (r >= sched.r2) {
			word_type mask = j1 | j3 | (j0 & j2);
			site.spin = spin ^ mask;
		} else if (r >= sched.r4) {
			word_type mask = j1 | j3 | j0 | j2;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}

	void update_site5nofield(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type l0 = site.jzw[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		word_type l1 = site.jzw[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		word_type l2 = site.jzw[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		word_type l3 = site.jzw[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		word_type l4 = site.jzw[4] ^ (spin ^ sites[site.neighbs[4]].spin);

		word_type j1 = l0 ^ l1;
		word_type j0 = j1 ^ l2;
		j1 = (l0 & l1) ^ (j1 & l2);

		word_type j2 = l3 ^ l4;
		word_type j3 = l3 & l4;

		if (r >= sched.r1) {
			word_type mask = ((j1 | j3) & (j0 | j2)) | (j1 & j3);
			site.spin = spin ^ mask;
		} else if (r >= sched.r3) {
			word_type mask = (j0 & j2) | j1 | j3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r5) {
			word_type mask = j0 | j2 | j1 | j3;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}

	void update_site6nofield(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type l0 = site.jzw[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		word_type l1 = site.jzw[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		word_type l2 = site.jzw[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		word_type l3 = site.jzw[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		word_type l4 = site.jzw[4] ^ (spin ^ sites[site.neighbs[4]].spin);
		word_type l5 = site.jzw[5] ^ (spin ^ sites[site.neighbs[5]].spin);

		word_type j1 = l0 ^ l1;
		word_type j0 = j1 ^ l2;
		j1 = (l0 & l1) ^ (j1 & l2);

		word_type j3 = l3 ^ l4;
		word_type j2 = j3 ^ l5;
		j3 = (l3 & l4) ^ (j3 & l5);

		if (r >= sched.r2) {
			word_type mask = ((j1 | j3) & (j0 | j2)) | (j1 & j3);
			site.spin = spin ^ mask;
		} else if (r >= sched.r4) {
			word_type mask = (j0 & j2) | j1 | j3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r6) {
			word_type mask = j0 | j2 | j1 | j3;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}

	void calc_energies(std::vector<value_type>& en, std::size_t offs) const
	{
		for (unsigned k = 0; k < word_size; ++k) {
			for (std::size_t i = 0; i < sites.size(); ++i) {
				const site_type& site = sites[i];

				int spin = 2 * int((site.spin >> k) & 1) - 1;

				value_type h = 0;
				for (std::size_t l = 0; l < site.nneighbs; ++l) {
					std::size_t j = site.neighbs[l];
					if (i > j) continue;

					int nspin = 2 * int((sites[j].spin >> k) & 1) - 1;
					h += site.jzv[l] * nspin;
				}

				h += site.hzv;

				en[offs + k] += h * spin;
			}
		}
	}
};

#endif


==> anc/an_ms_r1_nf.h <==
/******************************************************************************

Simulated annealing codes 
v1.0

---------------------------------------------------------------------

Implementation of multi-spin simulated annealing algorithm for
Ising spin glasses with range-1 interactions without magnetic field
using approach one, see the paper for more details.

---------------------------------------------------------------------

Copyright (C) 2012-2013 by Sergei Isakov <isakov@itp.phys.ethz.ch>

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with this program.  If not, see <http://www.gnu.org/licenses/>.

*******************************************************************************/

#ifndef __ALGORITHM_H__
#define __ALGORITHM_H__

#include <cmath>
#include <random>
#include <vector>
#include <string>

#include "bits.h"
#include "lattice.h"
#include "ms_config.h"
#include "utils.h"

template <typename T = uint64_t, std::size_t depth = 18>
class Algorithm {
public:
	typedef T word_type;
	typedef int value_type;
	typedef unsigned index_type;

	static const unsigned MAXNB = 6;

	typedef Lattice<value_type, index_type> lattice_type;

	struct site_type {
		word_type spin;
		word_type hzw;
		word_type jzw[MAXNB];
		value_type hzv;
		value_type jzv[MAXNB];
		index_type nneighbs;
		index_type neighbs[MAXNB];
	};

	struct sched_type {
		unsigned r6;
		unsigned r4;
		unsigned r2;
		unsigned r5;
		unsigned r3;
		unsigned r1;
	};

	static const std::size_t word_size = 8 * sizeof(word_type);
	static const std::size_t rand_size = std::size_t(1) << depth;

	typedef bitgen_lincon<word_type> bgen_type;
//	typedef bitgen_lagfib<word_type> bgen_type;

	Algorithm() {}

	template <typename SE>
	Algorithm(const lattice_type& lattice, const std::vector<SE>& sched0)
	{
		lattice.init_sites(sites, MAXNB);

		for (std::size_t i = 0; i < sites.size(); ++i) {
			site_type& site = sites[i];
			
			if (!check_number_of_neighbors(site.nneighbs))
				throw std::runtime_error(to_s(site.nneighbs) +
					" neighbors is not defined in ms_config.h");

			std::size_t l = 0;
			for (; l < site.nneighbs; ++l)
				site.jzw[l] = site.jzv[l] == 1 ? word_type(-1) : 0;
		}

		sched.resize(sched0.size());
		for (std::size_t sweep = 0; sweep < sched0.size(); ++sweep) {
			double p = std::exp(-2 * sched0[sweep].beta);
			double p0 = p;
			sched[sweep].r1 = rand_size * p;
			p *= p0;
			sched[sweep].r2 = rand_size * p;
			p *= p0;
			sched[sweep].r3 = rand_size * p;
			p *= p0;
			sched[sweep].r4 = rand_size * p;
			p *= p0;
			sched[sweep].r5 = rand_size * p;
			p *= p0;
			sched[sweep].r6 = rand_size * p;
		}
	}

	void reset_sites(std::size_t rep)
	{
		rgen.seed(rep + 1);
		bgen.seed(rep + 1);

		// startconf
		for (std::size_t i = 0; i < sites.size(); ++i)
			sites[i].spin = random_word(rgen, sites[i].spin);
	}

	void do_sweep(std::size_t sweep)
	{
		for (std::size_t i = 0; i < sites.size(); ++i) {
			site_type& site = sites[i];
			switch (site.nneighbs) {
#	ifdef USE_1_NEIGHB
			case 1:
				update_site1(site, sched[sweep]);
				break;
#	endif
#	ifdef USE_2_NEIGHB
			case 2:
				update_site2(site, sched[sweep]);
				break;
#	endif
#	ifdef USE_3_NEIGHB
			case 3:
				update_site3(site, sched[sweep]);
				break;
#	endif
#	ifdef USE_4_NEIGHB
			case 4:
				update_site4(site, sched[sweep]);
				break;
#	endif
#	ifdef USE_5_NEIGHB
			case 5:
				update_site5(site, sched[sweep]);
				break;
#	endif
#	ifdef USE_6_NEIGHB
			case 6:
				update_site6(site, sched[sweep]);
				break;
#	endif
			}
		}
	}

	std::size_t get_energies(std::vector<value_type>& en, std::size_t offs) const
	{
		calc_energies(en, offs);
		return offs + word_size;
	}

	std::string get_info() const
	{
		return "algorithm: multi-spin, range-1 couplings, without fields";
	}
private:
	std::vector<site_type> sites;
	std::vector<sched_type> sched;

	std::mt19937 rgen;
	bgen_type bgen;

	void update_site1(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type l0 = site.jzw[0] ^ (spin ^ sites[site.neighbs[0]].spin);

		if (r >= sched.r1) {
			word_type mask = l0;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}

	void update_site2(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type l0 = site.jzw[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		word_type l1 = site.jzw[1] ^ (spin ^ sites[site.neighbs[1]].spin);

		word_type j0 = l0 ^ l1;
		word_type j1 = l0 & l1;

		if (r >= sched.r2) {
			word_type mask = j0 | j1;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}

	void update_site3(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type l0 = site.jzw[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		word_type l1 = site.jzw[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		word_type l2 = site.jzw[2] ^ (spin ^ sites[site.neighbs[2]].spin);

		word_type j1 = l0 ^ l1;
		word_type j0 = j1 ^ l2;
		j1 = (l0 & l1) ^ (j1 & l2);

		if (r >= sched.r1) {
			word_type mask = j1;
			site.spin = spin ^ mask;
		} else if (r >= sched.r3) {
			word_type mask = j1 | j0;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}

	void update_site4(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type l0 = site.jzw[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		word_type l1 = site.jzw[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		word_type l2 = site.jzw[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		word_type l3 = site.jzw[3] ^ (spin ^ sites[site.neighbs[3]].spin);

		word_type j0 = l0 ^ l1;
		word_type j1 = l0 & l1;
		word_type j2 = l2 ^ l3;
		word_type j3 = l2 & l3;


		if (r >= sched.r2) {
			word_type mask = j1 | j3 | (j0 & j2);
			site.spin = spin ^ mask;
		} else if (r >= sched.r4) {
			word_type mask = j1 | j3 | j0 | j2;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}

	void update_site5(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type l0 = site.jzw[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		word_type l1 = site.jzw[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		word_type l2 = site.jzw[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		word_type l3 = site.jzw[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		word_type l4 = site.jzw[4] ^ (spin ^ sites[site.neighbs[4]].spin);

		word_type j1 = l0 ^ l1;
		word_type j0 = j1 ^ l2;
		j1 = (l0 & l1) ^ (j1 & l2);

		word_type j2 = l3 ^ l4;
		word_type j3 = l3 & l4;

		if (r >= sched.r1) {
			word_type mask = ((j1 | j3) & (j0 | j2)) | (j1 & j3);
			site.spin = spin ^ mask;
		} else if (r >= sched.r3) {
			word_type mask = (j0 & j2) | j1 | j3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r5) {
			word_type mask = j0 | j2 | j1 | j3;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}

	void update_site6(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type l0 = site.jzw[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		word_type l1 = site.jzw[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		word_type l2 = site.jzw[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		word_type l3 = site.jzw[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		word_type l4 = site.jzw[4] ^ (spin ^ sites[site.neighbs[4]].spin);
		word_type l5 = site.jzw[5] ^ (spin ^ sites[site.neighbs[5]].spin);

		word_type j1 = l0 ^ l1;
		word_type j0 = j1 ^ l2;
		j1 = (l0 & l1) ^ (j1 & l2);

		word_type j3 = l3 ^ l4;
		word_type j2 = j3 ^ l5;
		j3 = (l3 & l4) ^ (j3 & l5);

		if (r >= sched.r2) {
			word_type mask = ((j1 | j3) & (j0 | j2)) | (j1 & j3);
			site.spin = spin ^ mask;
		} else if (r >= sched.r4) {
			word_type mask = (j0 & j2) | j1 | j3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r6) {
			word_type mask = j0 | j2 | j1 | j3;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}

	void calc_energies(std::vector<value_type>& en, std::size_t offs) const
	{
		for (unsigned k = 0; k < word_size; ++k) {
			for (std::size_t i = 0; i < sites.size(); ++i) {
				const site_type& site = sites[i];

				int spin = 2 * int((site.spin >> k) & 1) - 1;

				value_type h = 0;
				for (std::size_t l = 0; l < site.nneighbs; ++l) {
					std::size_t j = site.neighbs[l];
					if (i > j) continue;

					int nspin = 2 * int((sites[j].spin >> k) & 1) - 1;
					h += site.jzv[l] * nspin;
				}

				en[offs + k] += h * spin;
			}
		}
	}
};

#endif


==> anc/an_ms_r1_nf_v0.h <==
/******************************************************************************

Simulated annealing codes 
v1.0

---------------------------------------------------------------------

Implementation of multi-spin simulated annealing algorithm for
Ising spin glasses with range-1 interactions with magnetic field
using approach two, see the paper for more details.

---------------------------------------------------------------------

Copyright (C) 2012-2013 by Sergei Isakov <isakov@itp.phys.ethz.ch>

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with this program.  If not, see <http://www.gnu.org/licenses/>.

*******************************************************************************/

#ifndef __ALGORITHM_H__
#define __ALGORITHM_H__

#include <cmath>
#include <random>
#include <vector>
#include <string>

#include "bits.h"
#include "lattice.h"
#include "utils.h"

#define OMP_VERSION_2

template <typename T = uint64_t>
class Algorithm {
public:
	typedef T word_type;
	typedef int value_type;
	typedef unsigned index_type;

	static const unsigned MAXNB = 6;

	typedef Lattice<value_type, index_type> lattice_type;

	struct site_type {
		word_type spin;
		word_type hzw;
		word_type jzw[MAXNB];
		value_type hzv;
		value_type jzv[MAXNB];
		index_type nneighbs;
		index_type neighbs[MAXNB];
	};

	static const std::size_t word_size = 8 * sizeof(word_type);
	static const std::size_t lastbit = word_size - 1;

	typedef bitgen_lincon<word_type> bgen_type;
//	typedef bitgen_lagfib<word_type> bgen_type;

	Algorithm() {}

	template <typename SE>
	Algorithm(const lattice_type& lattice, const std::vector<SE>& sched0)
	{
		lattice.init_sites(sites, MAXNB);

		maxnb = 0;

		for (std::size_t i = 0; i < sites.size(); ++i) {
			site_type& site = sites[i];

			if (site.nneighbs > maxnb) maxnb = site.nneighbs;

			std::size_t l = 0;
			for (; l < site.nneighbs; ++l)
				site.jzw[l] = site.jzv[l] == -1 ? word_type(-1) : 0;

			value_type cval = -1;
			for (; l < MAXNB; ++l) {
				site.jzv[l] = 0;
				site.jzw[l] = cval == -1 ? word_type(-1) : 0;
				site.neighbs[l] = i;

				cval = -cval;
			}
		}

		word_type p;
		word_type pch;
		sched.resize(sched0.size());
		for (std::size_t sweep 	= 0; sweep < sched0.size(); ++sweep) {
			sched[sweep].resize(2);
			double beta = sched0[sweep].beta;

			double p1 = std::exp(-2 * beta);
			double p0 = p1;

			p = beta != 0.0 ? word_type(word_type(-1) * p1) : word_type(-1);
			pch = p ^ (p >> 1);
			for (std::size_t i = 0; i < word_size; ++i)
				sched[sweep][1].r2[i] = p2mask(pch, i);

			p1 *= p0;
			p = beta != 0.0 ? word_type(word_type(-1) * p1) : word_type(-1);
			pch = p ^ (p >> 1);
			for (std::size_t i = 0; i < word_size; ++i)
				sched[sweep][0].r2[i] = p2mask(pch, i);

			p1 *= p0;
			p = beta != 0.0 ? word_type(word_type(-1) * p1) : word_type(-1);
			pch = p ^ (p >> 1);
			for (std::size_t i = 0; i < word_size; ++i)
				sched[sweep][1].r1[i] = p2mask(pch, i);

			p1 *= p0;
			p = beta != 0.0 ? word_type(word_type(-1) * p1) : word_type(-1);
			pch = p ^ (p >> 1);
			for (std::size_t i = 0; i < word_size; ++i)
				sched[sweep][0].r1[i] = p2mask(pch, i);

			p1 *= p0;
			p = beta != 0.0 ? word_type(word_type(-1) * p1) : word_type(-1);
			pch = p ^ (p >> 1);
			for (std::size_t i = 0; i < word_size; ++i)
				sched[sweep][1].r0[i] = p2mask(pch, i);

			p1 *= p0;
			p = beta != 0.0 ? word_type(word_type(-1) * p1) : word_type(-1);
			pch = p ^ (p >> 1);
			for (std::size_t i = 0; i < word_size; ++i)
				sched[sweep][0].r0[i] = p2mask(pch, i);
		}
	}

	void reset_sites(std::size_t rep)
	{
		rgen.seed(rep + 1);
		bgen.seed(rep + 1);

		// startconf
		for (std::size_t i = 0; i < sites.size(); ++i)
			sites[i].spin = random_word(rgen, sites[i].spin);
	}

	void do_sweep(size_t sweep)
	{
		if (maxnb <= 4)
			for (std::size_t i = 0; i < sites.size(); ++i) {
				site_type& site = sites[i];
				update_site4(site, sched[sweep]);
			}
		else
			for (std::size_t i = 0; i < sites.size(); ++i) {
				site_type& site = sites[i];
				update_site6(site, sched[sweep]);
			}
	}

	std::size_t get_energies(std::vector<value_type>& en, std::size_t offs) const
	{
		calc_energies(en, offs);
		return offs + word_size;
	}

	std::string get_info() const
	{
		return "algorithm: multi-spin, range-1 couplings, without fields, vesion 0";
	}
private:
	std::vector<site_type> sites;

	std::mt19937 rgen;
	bgen_type bgen;

	unsigned maxnb;

	struct sched_type {
		word_type r0[word_size];
		word_type r1[word_size];
		word_type r2[word_size];
	};

	std::vector<std::vector<sched_type> > sched;

	word_type p2mask(word_type p, std::size_t i) const
	{
		return -((p >> i) & 1);
	}

	word_type flippable4(word_type mask, word_type mask1, word_type mask2, const sched_type& sched)
	{
		word_type s = mask;
		word_type r = (sched.r1[lastbit] & mask1) | (sched.r2[lastbit] & mask2);

		for (std::size_t i = lastbit - 1; s; --i) {
			s &= bgen();
			r ^= s & ((sched.r1[i] & mask1) | (sched.r2[i] & mask2));
		}

		return r;
	}

	word_type flippable6(word_type mask, word_type mask0, word_type mask1, word_type mask2, const sched_type& sched)
	{
		word_type s = mask;
		word_type r = (sched.r0[lastbit] & mask0) | (sched.r1[lastbit] & mask1) | (sched.r2[lastbit] & mask2);

		for (std::size_t i = lastbit - 1; s; --i) {
			s &= bgen();
			r ^= s & ((sched.r0[i] & mask0) | (sched.r1[i] & mask1) | (sched.r2[i] & mask2));
		}

		return r;
	}

	void update_site4(site_type& site, const std::vector<sched_type>& sched)
	{
		word_type spin = site.spin;

		word_type l0 = site.jzw[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		word_type l1 = site.jzw[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		word_type l2 = site.jzw[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		word_type l3 = site.jzw[3] ^ (spin ^ sites[site.neighbs[3]].spin);

		word_type t0 = l0 & l1;
		l1 = l0 | l1;
		word_type t1 = l1 & l2;
		l2 = l1 | l2;
		word_type t2 = l2 & l3;
		l0 = t0 & t1;
		t1 = t0 | t1;
		l1 = t1 & t2;
		t0 = l0 & l1;
		l1 = l0 | l1;

		word_type mask1 = t0;
		word_type mask2 = l1 & ~mask1;

		word_type mask = mask1 | mask2;

		index_type k = site.nneighbs % 2;
		site.spin = spin ^ (~mask | flippable4(mask, mask1, mask2, sched[k]));
	}

	void update_site6(site_type& site, const std::vector<sched_type>& sched)
	{
		word_type spin = site.spin;

		word_type l0 = site.jzw[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		word_type l1 = site.jzw[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		word_type l2 = site.jzw[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		word_type l3 = site.jzw[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		word_type l4 = site.jzw[4] ^ (spin ^ sites[site.neighbs[4]].spin);
		word_type l5 = site.jzw[5] ^ (spin ^ sites[site.neighbs[5]].spin);

		word_type t0 = l0 & l1;
		l1 = l0 | l1;
		word_type t1 = l1 & l2;
		l2 = l1 | l2;
		word_type t2 = l2 & l3;
		l3 = l2 | l3;
		word_type t3 = l3 & l4;
		l4 = l3 | l4;
		word_type t4 = l4 & l5;
		l0 = t0 & t1;
		t1 = t0 | t1;
		l1 = t1 & t2;
		t2 = t1 | t2;
		l2 = t2 & t3;
		t3 = t2 | t3;
		l3 = t3 & t4;
		t0 = l0 & l1;
		l1 = l0 | l1;
		t1 = l1 & l2;
		l2 = l1 | l2;
		t2 = l2 & l3;
		l0 = t0 & t1;
		t1 = t0 | t1;
		l1 = t1 & t2;
		t2 = t1 | t2;
		t0 = l0 & l1;
		l1 = l0 | l1;

		word_type mask0 = t0;
		word_type mask1 = l1 & ~mask0;
		word_type mask2 = t2 & ~mask0 & ~mask1;

		word_type mask = mask0 | mask1 | mask2;

		index_type k = site.nneighbs % 2;
		site.spin = spin ^ (~mask | flippable6(mask, mask0, mask1, mask2, sched[k]));
	}

	void calc_energies(std::vector<value_type>& en, std::size_t offs) const
	{
		for (unsigned k = 0; k < word_size; ++k)
			for (std::size_t i = 0; i < sites.size(); ++i) {
				const site_type& site = sites[i];

				int spin = 2 * int((site.spin >> k) & 1) - 1;

				value_type h = 0;
				for (std::size_t l = 0; l < site.nneighbs; ++l) {
					std::size_t j = site.neighbs[l];
					if (i > j) continue;

					int nspin = 2 * int((sites[j].spin >> k) & 1) - 1;
					h += site.jzv[l] * nspin;
				}

				en[offs + k] += h * spin;
			}
	}
};

#endif


==> anc/an_ms_r3_nf.h <==
/******************************************************************************

Simulated annealing codes 
v1.0

---------------------------------------------------------------------

Implementation of multi-spin simulated annealing algorithm for
Ising spin glasses with range-3 interactions without magnetic field
using approach one, see the paper for more details.

---------------------------------------------------------------------

Copyright (C) 2012-2013 by Sergei Isakov <isakov@itp.phys.ethz.ch>

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with this program.  If not, see <http://www.gnu.org/licenses/>.

*******************************************************************************/

#ifndef __ALGORITHM_H__
#define __ALGORITHM_H__

#include <cmath>
#include <random>
#include <vector>
#include <string>

#include "bits.h"
#include "lattice.h"
#include "ms_config.h"
#include "utils.h"

template <typename T = uint64_t, std::size_t depth = 18>
class Algorithm {
public:
	typedef T word_type;
	typedef int value_type;
	typedef unsigned index_type;

	static const unsigned MAXNB = 6;

	typedef Lattice<value_type, index_type> lattice_type;

	struct site_type {
		word_type spin;
		word_type hzw;
		word_type jzw0[MAXNB];
		word_type jzw1[MAXNB];
		value_type hzv;
		value_type jzv[MAXNB];
		index_type nneighbs;
		index_type neighbs[MAXNB];
		unsigned cs;
	};

	struct sched_type {
		unsigned r1;
		unsigned r2;
		unsigned r3;
		unsigned r4;
		unsigned r5;
		unsigned r6;
		unsigned r7;
		unsigned r8;
		unsigned r9;
		unsigned r10;
		unsigned r11;
		unsigned r12;
		unsigned r13;
		unsigned r14;
		unsigned r15;
		unsigned r16;
		unsigned r17;
		unsigned r18;
	};

	static const std::size_t word_size = 8 * sizeof(word_type);
	static const std::size_t rand_size = std::size_t(1) << depth;

	typedef bitgen_lincon<word_type> bgen_type;
//	typedef bitgen_lagfib<word_type> bgen_type;

	Algorithm() {}

	template <typename SE>
	Algorithm(const lattice_type& lattice, const std::vector<SE>& sched0)
	{
		lattice.init_sites(sites, MAXNB);

		for (std::size_t i = 0; i < sites.size(); ++i) {
			site_type& site = sites[i];
			
			if (!check_number_of_neighbors(site.nneighbs))
				throw std::runtime_error(to_s(site.nneighbs) +
					" neighbors is not defined in ms_config.h");

			site.cs = 0;
			for (std::size_t l = 0; l < site.nneighbs; ++l) {
				switch (site.jzv[l]) {
				case 1:
					site.jzw0[l] = word_type(-1);
					site.jzw1[l] = 0;
					break;
				case 2:
					site.jzw0[l] = 0;
					site.jzw1[l] = word_type(-1);
					break;
				case 3:
					site.jzw0[l] = word_type(-1);
					site.jzw1[l] = word_type(-1);
					break;
				}

				site.cs = std::abs(site.jzv[l]) + 4 * site.cs;
			}
			site.cs += 1000000 * site.nneighbs;
		}

		sched.resize(sched0.size());
		for (std::size_t sweep = 0; sweep < sched0.size(); ++sweep) {
			double p = std::exp(-2 * sched0[sweep].beta);
			double p0 = p;
			sched[sweep].r1 = rand_size * p;
			p *= p0;
			sched[sweep].r2 = rand_size * p;
			p *= p0;
			sched[sweep].r3 = rand_size * p;
			p *= p0;
			sched[sweep].r4 = rand_size * p;
			p *= p0;
			sched[sweep].r5 = rand_size * p;
			p *= p0;
			sched[sweep].r6 = rand_size * p;
			p *= p0;
			sched[sweep].r7 = rand_size * p;
			p *= p0;
			sched[sweep].r8 = rand_size * p;
			p *= p0;
			sched[sweep].r9 = rand_size * p;
			p *= p0;
			sched[sweep].r10 = rand_size * p;
			p *= p0;
			sched[sweep].r11 = rand_size * p;
			p *= p0;
			sched[sweep].r12 = rand_size * p;
			p *= p0;
			sched[sweep].r13 = rand_size * p;
			p *= p0;
			sched[sweep].r14 = rand_size * p;
			p *= p0;
			sched[sweep].r15 = rand_size * p;
			p *= p0;
			sched[sweep].r16 = rand_size * p;
			p *= p0;
			sched[sweep].r17 = rand_size * p;
			p *= p0;
			sched[sweep].r18 = rand_size * p;
		}
	}

	void reset_sites(std::size_t rep)
	{
		rgen.seed(rep + 1);
		bgen.seed(rep + 1);

		// startconf
		for (std::size_t i = 0; i < sites.size(); ++i)
			sites[i].spin = random_word(rgen, sites[i].spin);
	}

	void do_sweep(size_t sweep)
	{
		// machine-generated code; do not edit
		for (std::size_t i = 0; i < sites.size(); ++i) {
			site_type& site = sites[i];
			switch (site.cs) {
		#ifdef USE_1_NEIGHB
			case 1000001:
				update_site1_1(site, sched[sweep]);
				break;
		#endif
		#ifdef USE_1_NEIGHB
			case 1000002:
				update_site1_2(site, sched[sweep]);
				break;
		#endif
		#ifdef USE_1_NEIGHB
			case 1000003:
				update_site1_3(site, sched[sweep]);
				break;
		#endif
		#ifdef USE_2_NEIGHB
			case 2000005:
				update_site2_11(site, sched[sweep]);
				break;
		#endif
		#ifdef USE_2_NEIGHB
			case 2000006:
				update_site2_12(site, sched[sweep]);
				break;
		#endif
		#ifdef USE_2_NEIGHB
			case 2000010:
				update_site2_22(site, sched[sweep]);
				break;
		#endif
		#ifdef USE_2_NEIGHB
			case 2000007:
				update_site2_13(site, sched[sweep]);
				break;
		#endif
		#ifdef USE_2_NEIGHB
			case 2000011:
				update_site2_23(site, sched[sweep]);
				break;
		#endif
		#ifdef USE_2_NEIGHB
			case 2000015:
				update_site2_33(site, sched[sweep]);
				break;
		#endif
		#ifdef USE_3_NEIGHB
			case 3000021:
				update_site3_111(site, sched[sweep]);
				break;
		#endif
		#ifdef USE_3_NEIGHB
			case 3000022:
				update_site3_112(site, sched[sweep]);
				break;
		#endif
		#ifdef USE_3_NEIGHB
			case 3000026:
				update_site3_122(site, sched[sweep]);
				break;
		#endif
		#ifdef USE_3_NEIGHB
			case 3000042:
				update_site3_222(site, sched[sweep]);
				break;
		#endif
		#ifdef USE_3_NEIGHB
			case 3000023:
				update_site3_113(site, sched[sweep]);
				break;
		#endif
		#ifdef USE_3_NEIGHB
			case 3000027:
				update_site3_123(site, sched[sweep]);
				break;
		#endif
		#ifdef USE_3_NEIGHB
			case 3000043:
				update_site3_223(site, sched[sweep]);
				break;
		#endif
		#ifdef USE_3_NEIGHB
			case 3000031:
				update_site3_133(site, sched[sweep]);
				break;
		#endif
		#ifdef USE_3_NEIGHB
			case 3000047:
				update_site3_233(site, sched[sweep]);
				break;
		#endif
		#ifdef USE_3_NEIGHB
			case 3000063:
				update_site3_333(site, sched[sweep]);
				break;
		#endif
		#ifdef USE_4_NEIGHB
			case 4000085:
				update_site4_1111(site, sched[sweep]);
				break;
		#endif
		#ifdef USE_4_NEIGHB
			case 4000086:
				update_site4_1112(site, sched[sweep]);
				break;
		#endif
		#ifdef USE_4_NEIGHB
			case 4000090:
				update_site4_1122(site, sched[sweep]);
				break;
		#endif
		#ifdef USE_4_NEIGHB
			case 4000106:
				update_site4_1222(site, sched[sweep]);
				break;
		#endif
		#ifdef USE_4_NEIGHB
			case 4000170:
				update_site4_2222(site, sched[sweep]);
				break;
		#endif
		#ifdef USE_4_NEIGHB
			case 4000087:
				update_site4_1113(site, sched[sweep]);
				break;
		#endif
		#ifdef USE_4_NEIGHB
			case 4000091:
				update_site4_1123(site, sched[sweep]);
				break;
		#endif
		#ifdef USE_4_NEIGHB
			case 4000107:
				update_site4_1223(site, sched[sweep]);
				break;
		#endif
		#ifdef USE_4_NEIGHB
			case 4000171:
				update_site4_2223(site, sched[sweep]);
				break;
		#endif
		#ifdef USE_4_NEIGHB
			case 4000095:
				update_site4_1133(site, sched[sweep]);
				break;
		#endif
		#ifdef USE_4_NEIGHB
			case 4000111:
				update_site4_1233(site, sched[sweep]);
				break;
		#endif
		#ifdef USE_4_NEIGHB
			case 4000175:
				update_site4_2233(site, sched[sweep]);
				break;
		#endif
		#ifdef USE_4_NEIGHB
			case 4000127:
				update_site4_1333(site, sched[sweep]);
				break;
		#endif
		#ifdef USE_4_NEIGHB
			case 4000191:
				update_site4_2333(site, sched[sweep]);
				break;
		#endif
		#ifdef USE_4_NEIGHB
			case 4000255:
				update_site4_3333(site, sched[sweep]);
				break;
		#endif
		#ifdef USE_5_NEIGHB
			case 5000341:
				update_site5_11111(site, sched[sweep]);
				break;
		#endif
		#ifdef USE_5_NEIGHB
			case 5000342:
				update_site5_11112(site, sched[sweep]);
				break;
		#endif
		#ifdef USE_5_NEIGHB
			case 5000346:
				update_site5_11122(site, sched[sweep]);
				break;
		#endif
		#ifdef USE_5_NEIGHB
			case 5000362:
				update_site5_11222(site, sched[sweep]);
				break;
		#endif
		#ifdef USE_5_NEIGHB
			case 5000426:
				update_site5_12222(site, sched[sweep]);
				break;
		#endif
		#ifdef USE_5_NEIGHB
			case 5000682:
				update_site5_22222(site, sched[sweep]);
				break;
		#endif
		#ifdef USE_5_NEIGHB
			case 5000343:
				update_site5_11113(site, sched[sweep]);
				break;
		#endif
		#ifdef USE_5_NEIGHB
			case 5000347:
				update_site5_11123(site, sched[sweep]);
				break;
		#endif
		#ifdef USE_5_NEIGHB
			case 5000363:
				update_site5_11223(site, sched[sweep]);
				break;
		#endif
		#ifdef USE_5_NEIGHB
			case 5000427:
				update_site5_12223(site, sched[sweep]);
				break;
		#endif
		#ifdef USE_5_NEIGHB
			case 5000683:
				update_site5_22223(site, sched[sweep]);
				break;
		#endif
		#ifdef USE_5_NEIGHB
			case 5000351:
				update_site5_11133(site, sched[sweep]);
				break;
		#endif
		#ifdef USE_5_NEIGHB
			case 5000367:
				update_site5_11233(site, sched[sweep]);
				break;
		#endif
		#ifdef USE_5_NEIGHB
			case 5000431:
				update_site5_12233(site, sched[sweep]);
				break;
		#endif
		#ifdef USE_5_NEIGHB
			case 5000687:
				update_site5_22233(site, sched[sweep]);
				break;
		#endif
		#ifdef USE_5_NEIGHB
			case 5000383:
				update_site5_11333(site, sched[sweep]);
				break;
		#endif
		#ifdef USE_5_NEIGHB
			case 5000447:
				update_site5_12333(site, sched[sweep]);
				break;
		#endif
		#ifdef USE_5_NEIGHB
			case 5000703:
				update_site5_22333(site, sched[sweep]);
				break;
		#endif
		#ifdef USE_5_NEIGHB
			case 5000511:
				update_site5_13333(site, sched[sweep]);
				break;
		#endif
		#ifdef USE_5_NEIGHB
			case 5000767:
				update_site5_23333(site, sched[sweep]);
				break;
		#endif
		#ifdef USE_5_NEIGHB
			case 5001023:
				update_site5_33333(site, sched[sweep]);
				break;
		#endif
		#ifdef USE_6_NEIGHB
			case 6001365:
				update_site6_111111(site, sched[sweep]);
				break;
		#endif
		#ifdef USE_6_NEIGHB
			case 6001366:
				update_site6_111112(site, sched[sweep]);
				break;
		#endif
		#ifdef USE_6_NEIGHB
			case 6001370:
				update_site6_111122(site, sched[sweep]);
				break;
		#endif
		#ifdef USE_6_NEIGHB
			case 6001386:
				update_site6_111222(site, sched[sweep]);
				break;
		#endif
		#ifdef USE_6_NEIGHB
			case 6001450:
				update_site6_112222(site, sched[sweep]);
				break;
		#endif
		#ifdef USE_6_NEIGHB
			case 6001706:
				update_site6_122222(site, sched[sweep]);
				break;
		#endif
		#ifdef USE_6_NEIGHB
			case 6002730:
				update_site6_222222(site, sched[sweep]);
				break;
		#endif
		#ifdef USE_6_NEIGHB
			case 6001367:
				update_site6_111113(site, sched[sweep]);
				break;
		#endif
		#ifdef USE_6_NEIGHB
			case 6001371:
				update_site6_111123(site, sched[sweep]);
				break;
		#endif
		#ifdef USE_6_NEIGHB
			case 6001387:
				update_site6_111223(site, sched[sweep]);
				break;
		#endif
		#ifdef USE_6_NEIGHB
			case 6001451:
				update_site6_112223(site, sched[sweep]);
				break;
		#endif
		#ifdef USE_6_NEIGHB
			case 6001707:
				update_site6_122223(site, sched[sweep]);
				break;
		#endif
		#ifdef USE_6_NEIGHB
			case 6002731:
				update_site6_222223(site, sched[sweep]);
				break;
		#endif
		#ifdef USE_6_NEIGHB
			case 6001375:
				update_site6_111133(site, sched[sweep]);
				break;
		#endif
		#ifdef USE_6_NEIGHB
			case 6001391:
				update_site6_111233(site, sched[sweep]);
				break;
		#endif
		#ifdef USE_6_NEIGHB
			case 6001455:
				update_site6_112233(site, sched[sweep]);
				break;
		#endif
		#ifdef USE_6_NEIGHB
			case 6001711:
				update_site6_122233(site, sched[sweep]);
				break;
		#endif
		#ifdef USE_6_NEIGHB
			case 6002735:
				update_site6_222233(site, sched[sweep]);
				break;
		#endif
		#ifdef USE_6_NEIGHB
			case 6001407:
				update_site6_111333(site, sched[sweep]);
				break;
		#endif
		#ifdef USE_6_NEIGHB
			case 6001471:
				update_site6_112333(site, sched[sweep]);
				break;
		#endif
		#ifdef USE_6_NEIGHB
			case 6001727:
				update_site6_122333(site, sched[sweep]);
				break;
		#endif
		#ifdef USE_6_NEIGHB
			case 6002751:
				update_site6_222333(site, sched[sweep]);
				break;
		#endif
		#ifdef USE_6_NEIGHB
			case 6001535:
				update_site6_113333(site, sched[sweep]);
				break;
		#endif
		#ifdef USE_6_NEIGHB
			case 6001791:
				update_site6_123333(site, sched[sweep]);
				break;
		#endif
		#ifdef USE_6_NEIGHB
			case 6002815:
				update_site6_223333(site, sched[sweep]);
				break;
		#endif
		#ifdef USE_6_NEIGHB
			case 6002047:
				update_site6_133333(site, sched[sweep]);
				break;
		#endif
		#ifdef USE_6_NEIGHB
			case 6003071:
				update_site6_233333(site, sched[sweep]);
				break;
		#endif
		#ifdef USE_6_NEIGHB
			case 6004095:
				update_site6_333333(site, sched[sweep]);
				break;
		#endif
			}
		}
	}

	std::size_t get_energies(std::vector<value_type>& en, std::size_t offs) const
	{
		calc_energies(en, offs);
		return offs + word_size;
	}

	std::string get_info() const
	{
		return "algorithm: multi-spin, range-3 couplings, without fields";
	}
private:
	std::vector<site_type> sites;
	std::vector<sched_type> sched;

	std::mt19937 rgen;
	bgen_type bgen;

	// machine-generated code; do not edit
	#ifdef USE_1_NEIGHB
	void update_site1_1(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type c, s;

		word_type b0 = 0;

		c = site.jzw0[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b0 ^ c;
		b0 = s;

		if (r >= sched.r1) {
			word_type mask = b0;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}
	#endif

	// machine-generated code; do not edit
	#ifdef USE_1_NEIGHB
	void update_site1_2(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type c, s;

		word_type b0 = 0, b1 = 0;

		c = site.jzw1[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b1 ^ c;
		b1 = s;

		if (r >= sched.r2) {
			word_type mask = b0 | b1;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}
	#endif

	// machine-generated code; do not edit
	#ifdef USE_1_NEIGHB
	void update_site1_3(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type c, s;

		word_type b0 = 0, b1 = 0;

		c = site.jzw0[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		b1 = s;
		c = site.jzw1[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b1 ^ c;
		b1 = s;

		if (r >= sched.r3) {
			word_type mask = b0 | b1;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}
	#endif

	// machine-generated code; do not edit
	#ifdef USE_2_NEIGHB
	void update_site2_11(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type c, s;

		word_type b0 = 0, b1 = 0;

		c = site.jzw0[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b0 ^ c;
		b0 = s;
		c = site.jzw0[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		b1 = s;

		if (r >= sched.r2) {
			word_type mask = b0 | b1;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}
	#endif

	// machine-generated code; do not edit
	#ifdef USE_2_NEIGHB
	void update_site2_12(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type c, s;

		word_type b0 = 0, b1 = 0;

		c = site.jzw0[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b0 ^ c;
		b0 = s;
		c = site.jzw1[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b1 ^ c;
		b1 = s;

		if (r >= sched.r1) {
			word_type mask = b1;
			site.spin = spin ^ mask;
		} else if (r >= sched.r3) {
			word_type mask = b0 | b1;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}
	#endif

	// machine-generated code; do not edit
	#ifdef USE_2_NEIGHB
	void update_site2_22(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type c, s;

		word_type b0 = 0, b1 = 0, b2 = 0;

		c = site.jzw1[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b1 ^ c;
		b1 = s;
		c = site.jzw1[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;

		if (r >= sched.r4) {
			word_type mask = (b0 | b1) | b2;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}
	#endif

	// machine-generated code; do not edit
	#ifdef USE_2_NEIGHB
	void update_site2_13(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type c, s;

		word_type b0 = 0, b1 = 0, b2 = 0;

		c = site.jzw0[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b0 ^ c;
		b0 = s;
		c = site.jzw0[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw1[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;

		if (r >= sched.r2) {
			word_type mask = b1 | b2;
			site.spin = spin ^ mask;
		} else if (r >= sched.r4) {
			word_type mask = (b0 | b1) | b2;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}
	#endif

	// machine-generated code; do not edit
	#ifdef USE_2_NEIGHB
	void update_site2_23(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type c, s;

		word_type b0 = 0, b1 = 0, b2 = 0;

		c = site.jzw1[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b1 ^ c;
		b1 = s;
		c = site.jzw0[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw1[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;

		if (r >= sched.r1) {
			word_type mask = (b0 & b1) | b2;
			site.spin = spin ^ mask;
		} else if (r >= sched.r5) {
			word_type mask = (b0 | b1) | b2;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}
	#endif

	// machine-generated code; do not edit
	#ifdef USE_2_NEIGHB
	void update_site2_33(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type c, s;

		word_type b0 = 0, b1 = 0, b2 = 0;

		c = site.jzw0[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		b1 = s;
		c = site.jzw1[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b1 ^ c;
		b1 = s;
		c = site.jzw0[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw1[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;

		if (r >= sched.r6) {
			word_type mask = (b0 | b1) | b2;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}
	#endif

	// machine-generated code; do not edit
	#ifdef USE_3_NEIGHB
	void update_site3_111(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type c, s;

		word_type b0 = 0, b1 = 0;

		c = site.jzw0[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b0 ^ c;
		b0 = s;
		c = site.jzw0[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		b1 = s;
		c = site.jzw0[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		b1 = s;

		if (r >= sched.r1) {
			word_type mask = b1;
			site.spin = spin ^ mask;
		} else if (r >= sched.r3) {
			word_type mask = b0 | b1;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}
	#endif

	// machine-generated code; do not edit
	#ifdef USE_3_NEIGHB
	void update_site3_112(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type c, s;

		word_type b0 = 0, b1 = 0, b2 = 0;

		c = site.jzw0[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b0 ^ c;
		b0 = s;
		c = site.jzw0[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		b1 = s;
		c = site.jzw1[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;

		if (r >= sched.r2) {
			word_type mask = b1 | b2;
			site.spin = spin ^ mask;
		} else if (r >= sched.r4) {
			word_type mask = (b0 | b1) | b2;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}
	#endif

	// machine-generated code; do not edit
	#ifdef USE_3_NEIGHB
	void update_site3_122(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type c, s;

		word_type b0 = 0, b1 = 0, b2 = 0;

		c = site.jzw0[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b0 ^ c;
		b0 = s;
		c = site.jzw1[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b1 ^ c;
		b1 = s;
		c = site.jzw1[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;

		if (r >= sched.r1) {
			word_type mask = (b0 & b1) | b2;
			site.spin = spin ^ mask;
		} else if (r >= sched.r3) {
			word_type mask = b1 | b2;
			site.spin = spin ^ mask;
		} else if (r >= sched.r5) {
			word_type mask = (b0 | b1) | b2;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}
	#endif

	// machine-generated code; do not edit
	#ifdef USE_3_NEIGHB
	void update_site3_222(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type c, s;

		word_type b0 = 0, b1 = 0, b2 = 0;

		c = site.jzw1[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b1 ^ c;
		b1 = s;
		c = site.jzw1[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw1[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;

		if (r >= sched.r2) {
			word_type mask = (b0 & b1) | b2;
			site.spin = spin ^ mask;
		} else if (r >= sched.r6) {
			word_type mask = (b0 | b1) | b2;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}
	#endif

	// machine-generated code; do not edit
	#ifdef USE_3_NEIGHB
	void update_site3_113(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type c, s;

		word_type b0 = 0, b1 = 0, b2 = 0;

		c = site.jzw0[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b0 ^ c;
		b0 = s;
		c = site.jzw0[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		b1 = s;
		c = site.jzw0[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw1[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;

		if (r >= sched.r1) {
			word_type mask = (b0 & b1) | b2;
			site.spin = spin ^ mask;
		} else if (r >= sched.r3) {
			word_type mask = b1 | b2;
			site.spin = spin ^ mask;
		} else if (r >= sched.r5) {
			word_type mask = (b0 | b1) | b2;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}
	#endif

	// machine-generated code; do not edit
	#ifdef USE_3_NEIGHB
	void update_site3_123(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type c, s;

		word_type b0 = 0, b1 = 0, b2 = 0;

		c = site.jzw0[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b0 ^ c;
		b0 = s;
		c = site.jzw1[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b1 ^ c;
		b1 = s;
		c = site.jzw0[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw1[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;

		if (r >= sched.r2) {
			word_type mask = (b0 & b1) | b2;
			site.spin = spin ^ mask;
		} else if (r >= sched.r4) {
			word_type mask = b1 | b2;
			site.spin = spin ^ mask;
		} else if (r >= sched.r6) {
			word_type mask = (b0 | b1) | b2;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}
	#endif

	// machine-generated code; do not edit
	#ifdef USE_3_NEIGHB
	void update_site3_223(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type c, s;

		word_type b0 = 0, b1 = 0, b2 = 0;

		c = site.jzw1[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b1 ^ c;
		b1 = s;
		c = site.jzw1[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw0[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw1[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;

		if (r >= sched.r1) {
			word_type mask = b2;
			site.spin = spin ^ mask;
		} else if (r >= sched.r3) {
			word_type mask = (b0 & b1) | b2;
			site.spin = spin ^ mask;
		} else if (r >= sched.r7) {
			word_type mask = (b0 | b1) | b2;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}
	#endif

	// machine-generated code; do not edit
	#ifdef USE_3_NEIGHB
	void update_site3_133(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type c, s;

		word_type b0 = 0, b1 = 0, b2 = 0;

		c = site.jzw0[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b0 ^ c;
		b0 = s;
		c = site.jzw0[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw1[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw0[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw1[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;

		if (r >= sched.r1) {
			word_type mask = b2;
			site.spin = spin ^ mask;
		} else if (r >= sched.r5) {
			word_type mask = b1 | b2;
			site.spin = spin ^ mask;
		} else if (r >= sched.r7) {
			word_type mask = (b0 | b1) | b2;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}
	#endif

	// machine-generated code; do not edit
	#ifdef USE_3_NEIGHB
	void update_site3_233(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type c, s;

		word_type b0 = 0, b1 = 0, b2 = 0, b3 = 0;

		c = site.jzw1[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b1 ^ c;
		b1 = s;
		c = site.jzw0[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw1[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw0[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw1[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;

		if (r >= sched.r2) {
			word_type mask = b2 | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r4) {
			word_type mask = ((b0 & b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r8) {
			word_type mask = ((b0 | b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}
	#endif

	// machine-generated code; do not edit
	#ifdef USE_3_NEIGHB
	void update_site3_333(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type c, s;

		word_type b0 = 0, b1 = 0, b2 = 0, b3 = 0;

		c = site.jzw0[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		b1 = s;
		c = site.jzw1[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b1 ^ c;
		b1 = s;
		c = site.jzw0[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw1[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw0[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw1[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;

		if (r >= sched.r3) {
			word_type mask = b2 | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r9) {
			word_type mask = ((b0 | b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}
	#endif

	// machine-generated code; do not edit
	#ifdef USE_4_NEIGHB
	void update_site4_1111(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type c, s;

		word_type b0 = 0, b1 = 0, b2 = 0;

		c = site.jzw0[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b0 ^ c;
		b0 = s;
		c = site.jzw0[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		b1 = s;
		c = site.jzw0[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		b1 = s;
		c = site.jzw0[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;

		if (r >= sched.r2) {
			word_type mask = b1 | b2;
			site.spin = spin ^ mask;
		} else if (r >= sched.r4) {
			word_type mask = (b0 | b1) | b2;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}
	#endif

	// machine-generated code; do not edit
	#ifdef USE_4_NEIGHB
	void update_site4_1112(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type c, s;

		word_type b0 = 0, b1 = 0, b2 = 0;

		c = site.jzw0[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b0 ^ c;
		b0 = s;
		c = site.jzw0[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		b1 = s;
		c = site.jzw0[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		b1 = s;
		c = site.jzw1[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;

		if (r >= sched.r1) {
			word_type mask = (b0 & b1) | b2;
			site.spin = spin ^ mask;
		} else if (r >= sched.r3) {
			word_type mask = b1 | b2;
			site.spin = spin ^ mask;
		} else if (r >= sched.r5) {
			word_type mask = (b0 | b1) | b2;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}
	#endif

	// machine-generated code; do not edit
	#ifdef USE_4_NEIGHB
	void update_site4_1122(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type c, s;

		word_type b0 = 0, b1 = 0, b2 = 0;

		c = site.jzw0[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b0 ^ c;
		b0 = s;
		c = site.jzw0[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		b1 = s;
		c = site.jzw1[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw1[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;

		if (r >= sched.r2) {
			word_type mask = (b0 & b1) | b2;
			site.spin = spin ^ mask;
		} else if (r >= sched.r4) {
			word_type mask = b1 | b2;
			site.spin = spin ^ mask;
		} else if (r >= sched.r6) {
			word_type mask = (b0 | b1) | b2;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}
	#endif

	// machine-generated code; do not edit
	#ifdef USE_4_NEIGHB
	void update_site4_1222(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type c, s;

		word_type b0 = 0, b1 = 0, b2 = 0;

		c = site.jzw0[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b0 ^ c;
		b0 = s;
		c = site.jzw1[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b1 ^ c;
		b1 = s;
		c = site.jzw1[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw1[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;

		if (r >= sched.r1) {
			word_type mask = b2;
			site.spin = spin ^ mask;
		} else if (r >= sched.r3) {
			word_type mask = (b0 & b1) | b2;
			site.spin = spin ^ mask;
		} else if (r >= sched.r5) {
			word_type mask = b1 | b2;
			site.spin = spin ^ mask;
		} else if (r >= sched.r7) {
			word_type mask = (b0 | b1) | b2;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}
	#endif

	// machine-generated code; do not edit
	#ifdef USE_4_NEIGHB
	void update_site4_2222(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type c, s;

		word_type b0 = 0, b1 = 0, b2 = 0, b3 = 0;

		c = site.jzw1[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b1 ^ c;
		b1 = s;
		c = site.jzw1[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw1[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw1[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;

		if (r >= sched.r4) {
			word_type mask = ((b0 & b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r8) {
			word_type mask = ((b0 | b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}
	#endif

	// machine-generated code; do not edit
	#ifdef USE_4_NEIGHB
	void update_site4_1113(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type c, s;

		word_type b0 = 0, b1 = 0, b2 = 0;

		c = site.jzw0[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b0 ^ c;
		b0 = s;
		c = site.jzw0[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		b1 = s;
		c = site.jzw0[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		b1 = s;
		c = site.jzw0[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw1[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;

		if (r >= sched.r2) {
			word_type mask = (b0 & b1) | b2;
			site.spin = spin ^ mask;
		} else if (r >= sched.r4) {
			word_type mask = b1 | b2;
			site.spin = spin ^ mask;
		} else if (r >= sched.r6) {
			word_type mask = (b0 | b1) | b2;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}
	#endif

	// machine-generated code; do not edit
	#ifdef USE_4_NEIGHB
	void update_site4_1123(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type c, s;

		word_type b0 = 0, b1 = 0, b2 = 0;

		c = site.jzw0[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b0 ^ c;
		b0 = s;
		c = site.jzw0[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		b1 = s;
		c = site.jzw1[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw0[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw1[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;

		if (r >= sched.r1) {
			word_type mask = b2;
			site.spin = spin ^ mask;
		} else if (r >= sched.r3) {
			word_type mask = (b0 & b1) | b2;
			site.spin = spin ^ mask;
		} else if (r >= sched.r5) {
			word_type mask = b1 | b2;
			site.spin = spin ^ mask;
		} else if (r >= sched.r7) {
			word_type mask = (b0 | b1) | b2;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}
	#endif

	// machine-generated code; do not edit
	#ifdef USE_4_NEIGHB
	void update_site4_1223(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type c, s;

		word_type b0 = 0, b1 = 0, b2 = 0, b3 = 0;

		c = site.jzw0[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b0 ^ c;
		b0 = s;
		c = site.jzw1[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b1 ^ c;
		b1 = s;
		c = site.jzw1[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw0[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw1[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;

		if (r >= sched.r2) {
			word_type mask = b2 | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r4) {
			word_type mask = ((b0 & b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r6) {
			word_type mask = (b1 | b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r8) {
			word_type mask = ((b0 | b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}
	#endif

	// machine-generated code; do not edit
	#ifdef USE_4_NEIGHB
	void update_site4_2223(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type c, s;

		word_type b0 = 0, b1 = 0, b2 = 0, b3 = 0;

		c = site.jzw1[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b1 ^ c;
		b1 = s;
		c = site.jzw1[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw1[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw0[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw1[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;

		if (r >= sched.r1) {
			word_type mask = ((b0 | b1) & b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r3) {
			word_type mask = b2 | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r5) {
			word_type mask = ((b0 & b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r9) {
			word_type mask = ((b0 | b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}
	#endif

	// machine-generated code; do not edit
	#ifdef USE_4_NEIGHB
	void update_site4_1133(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type c, s;

		word_type b0 = 0, b1 = 0, b2 = 0, b3 = 0;

		c = site.jzw0[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b0 ^ c;
		b0 = s;
		c = site.jzw0[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		b1 = s;
		c = site.jzw0[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw1[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw0[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw1[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;

		if (r >= sched.r2) {
			word_type mask = b2 | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r4) {
			word_type mask = ((b0 & b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r6) {
			word_type mask = (b1 | b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r8) {
			word_type mask = ((b0 | b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}
	#endif

	// machine-generated code; do not edit
	#ifdef USE_4_NEIGHB
	void update_site4_1233(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type c, s;

		word_type b0 = 0, b1 = 0, b2 = 0, b3 = 0;

		c = site.jzw0[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b0 ^ c;
		b0 = s;
		c = site.jzw1[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b1 ^ c;
		b1 = s;
		c = site.jzw0[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw1[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw0[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw1[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;

		if (r >= sched.r1) {
			word_type mask = ((b0 | b1) & b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r3) {
			word_type mask = b2 | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r5) {
			word_type mask = ((b0 & b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r7) {
			word_type mask = (b1 | b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r9) {
			word_type mask = ((b0 | b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}
	#endif

	// machine-generated code; do not edit
	#ifdef USE_4_NEIGHB
	void update_site4_2233(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type c, s;

		word_type b0 = 0, b1 = 0, b2 = 0, b3 = 0;

		c = site.jzw1[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b1 ^ c;
		b1 = s;
		c = site.jzw1[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw0[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw1[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw0[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw1[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;

		if (r >= sched.r2) {
			word_type mask = ((b0 | b1) & b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r4) {
			word_type mask = b2 | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r6) {
			word_type mask = ((b0 & b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r10) {
			word_type mask = ((b0 | b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}
	#endif

	// machine-generated code; do not edit
	#ifdef USE_4_NEIGHB
	void update_site4_1333(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type c, s;

		word_type b0 = 0, b1 = 0, b2 = 0, b3 = 0;

		c = site.jzw0[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b0 ^ c;
		b0 = s;
		c = site.jzw0[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw1[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw0[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw1[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw0[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw1[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;

		if (r >= sched.r2) {
			word_type mask = ((b0 | b1) & b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r4) {
			word_type mask = b2 | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r8) {
			word_type mask = (b1 | b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r10) {
			word_type mask = ((b0 | b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}
	#endif

	// machine-generated code; do not edit
	#ifdef USE_4_NEIGHB
	void update_site4_2333(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type c, s;

		word_type b0 = 0, b1 = 0, b2 = 0, b3 = 0;

		c = site.jzw1[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b1 ^ c;
		b1 = s;
		c = site.jzw0[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw1[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw0[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw1[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw0[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw1[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;

		if (r >= sched.r1) {
			word_type mask = (b1 & b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r5) {
			word_type mask = b2 | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r7) {
			word_type mask = ((b0 & b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r11) {
			word_type mask = ((b0 | b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}
	#endif

	// machine-generated code; do not edit
	#ifdef USE_4_NEIGHB
	void update_site4_3333(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type c, s;

		word_type b0 = 0, b1 = 0, b2 = 0, b3 = 0;

		c = site.jzw0[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		b1 = s;
		c = site.jzw1[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b1 ^ c;
		b1 = s;
		c = site.jzw0[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw1[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw0[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw1[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw0[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw1[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;

		if (r >= sched.r6) {
			word_type mask = b2 | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r12) {
			word_type mask = ((b0 | b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}
	#endif

	// machine-generated code; do not edit
	#ifdef USE_5_NEIGHB
	void update_site5_11111(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type c, s;

		word_type b0 = 0, b1 = 0, b2 = 0;

		c = site.jzw0[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b0 ^ c;
		b0 = s;
		c = site.jzw0[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		b1 = s;
		c = site.jzw0[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		b1 = s;
		c = site.jzw0[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw0[4] ^ (spin ^ sites[site.neighbs[4]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;

		if (r >= sched.r1) {
			word_type mask = (b0 & b1) | b2;
			site.spin = spin ^ mask;
		} else if (r >= sched.r3) {
			word_type mask = b1 | b2;
			site.spin = spin ^ mask;
		} else if (r >= sched.r5) {
			word_type mask = (b0 | b1) | b2;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}
	#endif

	// machine-generated code; do not edit
	#ifdef USE_5_NEIGHB
	void update_site5_11112(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type c, s;

		word_type b0 = 0, b1 = 0, b2 = 0;

		c = site.jzw0[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b0 ^ c;
		b0 = s;
		c = site.jzw0[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		b1 = s;
		c = site.jzw0[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		b1 = s;
		c = site.jzw0[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw1[4] ^ (spin ^ sites[site.neighbs[4]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;

		if (r >= sched.r2) {
			word_type mask = (b0 & b1) | b2;
			site.spin = spin ^ mask;
		} else if (r >= sched.r4) {
			word_type mask = b1 | b2;
			site.spin = spin ^ mask;
		} else if (r >= sched.r6) {
			word_type mask = (b0 | b1) | b2;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}
	#endif

	// machine-generated code; do not edit
	#ifdef USE_5_NEIGHB
	void update_site5_11122(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type c, s;

		word_type b0 = 0, b1 = 0, b2 = 0;

		c = site.jzw0[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b0 ^ c;
		b0 = s;
		c = site.jzw0[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		b1 = s;
		c = site.jzw0[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		b1 = s;
		c = site.jzw1[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw1[4] ^ (spin ^ sites[site.neighbs[4]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;

		if (r >= sched.r1) {
			word_type mask = b2;
			site.spin = spin ^ mask;
		} else if (r >= sched.r3) {
			word_type mask = (b0 & b1) | b2;
			site.spin = spin ^ mask;
		} else if (r >= sched.r5) {
			word_type mask = b1 | b2;
			site.spin = spin ^ mask;
		} else if (r >= sched.r7) {
			word_type mask = (b0 | b1) | b2;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}
	#endif

	// machine-generated code; do not edit
	#ifdef USE_5_NEIGHB
	void update_site5_11222(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type c, s;

		word_type b0 = 0, b1 = 0, b2 = 0, b3 = 0;

		c = site.jzw0[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b0 ^ c;
		b0 = s;
		c = site.jzw0[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		b1 = s;
		c = site.jzw1[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw1[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw1[4] ^ (spin ^ sites[site.neighbs[4]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;

		if (r >= sched.r2) {
			word_type mask = b2 | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r4) {
			word_type mask = ((b0 & b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r6) {
			word_type mask = (b1 | b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r8) {
			word_type mask = ((b0 | b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}
	#endif

	// machine-generated code; do not edit
	#ifdef USE_5_NEIGHB
	void update_site5_12222(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type c, s;

		word_type b0 = 0, b1 = 0, b2 = 0, b3 = 0;

		c = site.jzw0[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b0 ^ c;
		b0 = s;
		c = site.jzw1[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b1 ^ c;
		b1 = s;
		c = site.jzw1[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw1[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw1[4] ^ (spin ^ sites[site.neighbs[4]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;

		if (r >= sched.r1) {
			word_type mask = ((b0 | b1) & b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r3) {
			word_type mask = b2 | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r5) {
			word_type mask = ((b0 & b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r7) {
			word_type mask = (b1 | b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r9) {
			word_type mask = ((b0 | b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}
	#endif

	// machine-generated code; do not edit
	#ifdef USE_5_NEIGHB
	void update_site5_22222(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type c, s;

		word_type b0 = 0, b1 = 0, b2 = 0, b3 = 0;

		c = site.jzw1[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b1 ^ c;
		b1 = s;
		c = site.jzw1[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw1[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw1[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw1[4] ^ (spin ^ sites[site.neighbs[4]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;

		if (r >= sched.r2) {
			word_type mask = ((b0 | b1) & b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r6) {
			word_type mask = ((b0 & b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r10) {
			word_type mask = ((b0 | b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}
	#endif

	// machine-generated code; do not edit
	#ifdef USE_5_NEIGHB
	void update_site5_11113(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type c, s;

		word_type b0 = 0, b1 = 0, b2 = 0;

		c = site.jzw0[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b0 ^ c;
		b0 = s;
		c = site.jzw0[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		b1 = s;
		c = site.jzw0[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		b1 = s;
		c = site.jzw0[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw0[4] ^ (spin ^ sites[site.neighbs[4]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw1[4] ^ (spin ^ sites[site.neighbs[4]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;

		if (r >= sched.r1) {
			word_type mask = b2;
			site.spin = spin ^ mask;
		} else if (r >= sched.r3) {
			word_type mask = (b0 & b1) | b2;
			site.spin = spin ^ mask;
		} else if (r >= sched.r5) {
			word_type mask = b1 | b2;
			site.spin = spin ^ mask;
		} else if (r >= sched.r7) {
			word_type mask = (b0 | b1) | b2;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}
	#endif

	// machine-generated code; do not edit
	#ifdef USE_5_NEIGHB
	void update_site5_11123(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type c, s;

		word_type b0 = 0, b1 = 0, b2 = 0, b3 = 0;

		c = site.jzw0[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b0 ^ c;
		b0 = s;
		c = site.jzw0[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		b1 = s;
		c = site.jzw0[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		b1 = s;
		c = site.jzw1[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw0[4] ^ (spin ^ sites[site.neighbs[4]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw1[4] ^ (spin ^ sites[site.neighbs[4]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;

		if (r >= sched.r2) {
			word_type mask = b2 | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r4) {
			word_type mask = ((b0 & b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r6) {
			word_type mask = (b1 | b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r8) {
			word_type mask = ((b0 | b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}
	#endif

	// machine-generated code; do not edit
	#ifdef USE_5_NEIGHB
	void update_site5_11223(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type c, s;

		word_type b0 = 0, b1 = 0, b2 = 0, b3 = 0;

		c = site.jzw0[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b0 ^ c;
		b0 = s;
		c = site.jzw0[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		b1 = s;
		c = site.jzw1[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw1[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw0[4] ^ (spin ^ sites[site.neighbs[4]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw1[4] ^ (spin ^ sites[site.neighbs[4]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;

		if (r >= sched.r1) {
			word_type mask = ((b0 | b1) & b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r3) {
			word_type mask = b2 | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r5) {
			word_type mask = ((b0 & b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r7) {
			word_type mask = (b1 | b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r9) {
			word_type mask = ((b0 | b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}
	#endif

	// machine-generated code; do not edit
	#ifdef USE_5_NEIGHB
	void update_site5_12223(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type c, s;

		word_type b0 = 0, b1 = 0, b2 = 0, b3 = 0;

		c = site.jzw0[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b0 ^ c;
		b0 = s;
		c = site.jzw1[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b1 ^ c;
		b1 = s;
		c = site.jzw1[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw1[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw0[4] ^ (spin ^ sites[site.neighbs[4]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw1[4] ^ (spin ^ sites[site.neighbs[4]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;

		if (r >= sched.r2) {
			word_type mask = ((b0 | b1) & b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r4) {
			word_type mask = b2 | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r6) {
			word_type mask = ((b0 & b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r8) {
			word_type mask = (b1 | b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r10) {
			word_type mask = ((b0 | b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}
	#endif

	// machine-generated code; do not edit
	#ifdef USE_5_NEIGHB
	void update_site5_22223(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type c, s;

		word_type b0 = 0, b1 = 0, b2 = 0, b3 = 0;

		c = site.jzw1[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b1 ^ c;
		b1 = s;
		c = site.jzw1[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw1[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw1[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw0[4] ^ (spin ^ sites[site.neighbs[4]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw1[4] ^ (spin ^ sites[site.neighbs[4]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;

		if (r >= sched.r1) {
			word_type mask = (b1 & b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r3) {
			word_type mask = ((b0 | b1) & b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r5) {
			word_type mask = b2 | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r7) {
			word_type mask = ((b0 & b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r11) {
			word_type mask = ((b0 | b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}
	#endif

	// machine-generated code; do not edit
	#ifdef USE_5_NEIGHB
	void update_site5_11133(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type c, s;

		word_type b0 = 0, b1 = 0, b2 = 0, b3 = 0;

		c = site.jzw0[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b0 ^ c;
		b0 = s;
		c = site.jzw0[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		b1 = s;
		c = site.jzw0[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		b1 = s;
		c = site.jzw0[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw1[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw0[4] ^ (spin ^ sites[site.neighbs[4]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw1[4] ^ (spin ^ sites[site.neighbs[4]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;

		if (r >= sched.r1) {
			word_type mask = ((b0 | b1) & b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r3) {
			word_type mask = b2 | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r5) {
			word_type mask = ((b0 & b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r7) {
			word_type mask = (b1 | b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r9) {
			word_type mask = ((b0 | b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}
	#endif

	// machine-generated code; do not edit
	#ifdef USE_5_NEIGHB
	void update_site5_11233(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type c, s;

		word_type b0 = 0, b1 = 0, b2 = 0, b3 = 0;

		c = site.jzw0[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b0 ^ c;
		b0 = s;
		c = site.jzw0[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		b1 = s;
		c = site.jzw1[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw0[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw1[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw0[4] ^ (spin ^ sites[site.neighbs[4]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw1[4] ^ (spin ^ sites[site.neighbs[4]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;

		if (r >= sched.r2) {
			word_type mask = ((b0 | b1) & b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r4) {
			word_type mask = b2 | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r6) {
			word_type mask = ((b0 & b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r8) {
			word_type mask = (b1 | b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r10) {
			word_type mask = ((b0 | b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}
	#endif

	// machine-generated code; do not edit
	#ifdef USE_5_NEIGHB
	void update_site5_12233(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type c, s;

		word_type b0 = 0, b1 = 0, b2 = 0, b3 = 0;

		c = site.jzw0[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b0 ^ c;
		b0 = s;
		c = site.jzw1[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b1 ^ c;
		b1 = s;
		c = site.jzw1[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw0[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw1[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw0[4] ^ (spin ^ sites[site.neighbs[4]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw1[4] ^ (spin ^ sites[site.neighbs[4]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;

		if (r >= sched.r1) {
			word_type mask = (b1 & b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r3) {
			word_type mask = ((b0 | b1) & b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r5) {
			word_type mask = b2 | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r7) {
			word_type mask = ((b0 & b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r9) {
			word_type mask = (b1 | b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r11) {
			word_type mask = ((b0 | b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}
	#endif

	// machine-generated code; do not edit
	#ifdef USE_5_NEIGHB
	void update_site5_22233(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type c, s;

		word_type b0 = 0, b1 = 0, b2 = 0, b3 = 0;

		c = site.jzw1[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b1 ^ c;
		b1 = s;
		c = site.jzw1[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw1[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw0[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw1[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw0[4] ^ (spin ^ sites[site.neighbs[4]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw1[4] ^ (spin ^ sites[site.neighbs[4]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;

		if (r >= sched.r2) {
			word_type mask = (b1 & b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r4) {
			word_type mask = ((b0 | b1) & b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r6) {
			word_type mask = b2 | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r8) {
			word_type mask = ((b0 & b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r12) {
			word_type mask = ((b0 | b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}
	#endif

	// machine-generated code; do not edit
	#ifdef USE_5_NEIGHB
	void update_site5_11333(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type c, s;

		word_type b0 = 0, b1 = 0, b2 = 0, b3 = 0;

		c = site.jzw0[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b0 ^ c;
		b0 = s;
		c = site.jzw0[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		b1 = s;
		c = site.jzw0[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw1[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw0[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw1[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw0[4] ^ (spin ^ sites[site.neighbs[4]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw1[4] ^ (spin ^ sites[site.neighbs[4]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;

		if (r >= sched.r1) {
			word_type mask = (b1 & b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r3) {
			word_type mask = ((b0 | b1) & b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r5) {
			word_type mask = b2 | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r7) {
			word_type mask = ((b0 & b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r9) {
			word_type mask = (b1 | b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r11) {
			word_type mask = ((b0 | b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}
	#endif

	// machine-generated code; do not edit
	#ifdef USE_5_NEIGHB
	void update_site5_12333(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type c, s;

		word_type b0 = 0, b1 = 0, b2 = 0, b3 = 0;

		c = site.jzw0[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b0 ^ c;
		b0 = s;
		c = site.jzw1[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b1 ^ c;
		b1 = s;
		c = site.jzw0[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw1[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw0[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw1[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw0[4] ^ (spin ^ sites[site.neighbs[4]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw1[4] ^ (spin ^ sites[site.neighbs[4]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;

		if (r >= sched.r2) {
			word_type mask = (b1 & b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r4) {
			word_type mask = ((b0 | b1) & b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r6) {
			word_type mask = b2 | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r8) {
			word_type mask = ((b0 & b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r10) {
			word_type mask = (b1 | b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r12) {
			word_type mask = ((b0 | b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}
	#endif

	// machine-generated code; do not edit
	#ifdef USE_5_NEIGHB
	void update_site5_22333(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type c, s;

		word_type b0 = 0, b1 = 0, b2 = 0, b3 = 0;

		c = site.jzw1[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b1 ^ c;
		b1 = s;
		c = site.jzw1[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw0[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw1[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw0[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw1[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw0[4] ^ (spin ^ sites[site.neighbs[4]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw1[4] ^ (spin ^ sites[site.neighbs[4]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;

		if (r >= sched.r1) {
			word_type mask = ((b0 & b1) & b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r3) {
			word_type mask = (b1 & b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r5) {
			word_type mask = ((b0 | b1) & b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r7) {
			word_type mask = b2 | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r9) {
			word_type mask = ((b0 & b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r13) {
			word_type mask = ((b0 | b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}
	#endif

	// machine-generated code; do not edit
	#ifdef USE_5_NEIGHB
	void update_site5_13333(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type c, s;

		word_type b0 = 0, b1 = 0, b2 = 0, b3 = 0;

		c = site.jzw0[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b0 ^ c;
		b0 = s;
		c = site.jzw0[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw1[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw0[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw1[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw0[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw1[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw0[4] ^ (spin ^ sites[site.neighbs[4]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw1[4] ^ (spin ^ sites[site.neighbs[4]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;

		if (r >= sched.r1) {
			word_type mask = ((b0 & b1) & b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r5) {
			word_type mask = ((b0 | b1) & b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r7) {
			word_type mask = b2 | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r11) {
			word_type mask = (b1 | b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r13) {
			word_type mask = ((b0 | b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}
	#endif

	// machine-generated code; do not edit
	#ifdef USE_5_NEIGHB
	void update_site5_23333(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type c, s;

		word_type b0 = 0, b1 = 0, b2 = 0, b3 = 0;

		c = site.jzw1[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b1 ^ c;
		b1 = s;
		c = site.jzw0[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw1[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw0[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw1[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw0[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw1[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw0[4] ^ (spin ^ sites[site.neighbs[4]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw1[4] ^ (spin ^ sites[site.neighbs[4]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;

		if (r >= sched.r2) {
			word_type mask = ((b0 & b1) & b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r4) {
			word_type mask = (b1 & b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r8) {
			word_type mask = b2 | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r10) {
			word_type mask = ((b0 & b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r14) {
			word_type mask = ((b0 | b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}
	#endif

	// machine-generated code; do not edit
	#ifdef USE_5_NEIGHB
	void update_site5_33333(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type c, s;

		word_type b0 = 0, b1 = 0, b2 = 0, b3 = 0;

		c = site.jzw0[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		b1 = s;
		c = site.jzw1[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b1 ^ c;
		b1 = s;
		c = site.jzw0[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw1[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw0[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw1[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw0[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw1[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw0[4] ^ (spin ^ sites[site.neighbs[4]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw1[4] ^ (spin ^ sites[site.neighbs[4]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;

		if (r >= sched.r3) {
			word_type mask = ((b0 & b1) & b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r9) {
			word_type mask = b2 | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r15) {
			word_type mask = ((b0 | b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}
	#endif

	// machine-generated code; do not edit
	#ifdef USE_6_NEIGHB
	void update_site6_111111(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type c, s;

		word_type b0 = 0, b1 = 0, b2 = 0;

		c = site.jzw0[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b0 ^ c;
		b0 = s;
		c = site.jzw0[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		b1 = s;
		c = site.jzw0[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		b1 = s;
		c = site.jzw0[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw0[4] ^ (spin ^ sites[site.neighbs[4]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw0[5] ^ (spin ^ sites[site.neighbs[5]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;

		if (r >= sched.r2) {
			word_type mask = (b0 & b1) | b2;
			site.spin = spin ^ mask;
		} else if (r >= sched.r4) {
			word_type mask = b1 | b2;
			site.spin = spin ^ mask;
		} else if (r >= sched.r6) {
			word_type mask = (b0 | b1) | b2;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}
	#endif

	// machine-generated code; do not edit
	#ifdef USE_6_NEIGHB
	void update_site6_111112(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type c, s;

		word_type b0 = 0, b1 = 0, b2 = 0;

		c = site.jzw0[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b0 ^ c;
		b0 = s;
		c = site.jzw0[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		b1 = s;
		c = site.jzw0[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		b1 = s;
		c = site.jzw0[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw0[4] ^ (spin ^ sites[site.neighbs[4]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw1[5] ^ (spin ^ sites[site.neighbs[5]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;

		if (r >= sched.r1) {
			word_type mask = b2;
			site.spin = spin ^ mask;
		} else if (r >= sched.r3) {
			word_type mask = (b0 & b1) | b2;
			site.spin = spin ^ mask;
		} else if (r >= sched.r5) {
			word_type mask = b1 | b2;
			site.spin = spin ^ mask;
		} else if (r >= sched.r7) {
			word_type mask = (b0 | b1) | b2;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}
	#endif

	// machine-generated code; do not edit
	#ifdef USE_6_NEIGHB
	void update_site6_111122(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type c, s;

		word_type b0 = 0, b1 = 0, b2 = 0, b3 = 0;

		c = site.jzw0[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b0 ^ c;
		b0 = s;
		c = site.jzw0[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		b1 = s;
		c = site.jzw0[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		b1 = s;
		c = site.jzw0[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw1[4] ^ (spin ^ sites[site.neighbs[4]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw1[5] ^ (spin ^ sites[site.neighbs[5]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;

		if (r >= sched.r2) {
			word_type mask = b2 | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r4) {
			word_type mask = ((b0 & b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r6) {
			word_type mask = (b1 | b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r8) {
			word_type mask = ((b0 | b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}
	#endif

	// machine-generated code; do not edit
	#ifdef USE_6_NEIGHB
	void update_site6_111222(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type c, s;

		word_type b0 = 0, b1 = 0, b2 = 0, b3 = 0;

		c = site.jzw0[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b0 ^ c;
		b0 = s;
		c = site.jzw0[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		b1 = s;
		c = site.jzw0[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		b1 = s;
		c = site.jzw1[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw1[4] ^ (spin ^ sites[site.neighbs[4]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw1[5] ^ (spin ^ sites[site.neighbs[5]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;

		if (r >= sched.r1) {
			word_type mask = ((b0 | b1) & b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r3) {
			word_type mask = b2 | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r5) {
			word_type mask = ((b0 & b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r7) {
			word_type mask = (b1 | b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r9) {
			word_type mask = ((b0 | b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}
	#endif

	// machine-generated code; do not edit
	#ifdef USE_6_NEIGHB
	void update_site6_112222(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type c, s;

		word_type b0 = 0, b1 = 0, b2 = 0, b3 = 0;

		c = site.jzw0[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b0 ^ c;
		b0 = s;
		c = site.jzw0[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		b1 = s;
		c = site.jzw1[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw1[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw1[4] ^ (spin ^ sites[site.neighbs[4]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw1[5] ^ (spin ^ sites[site.neighbs[5]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;

		if (r >= sched.r2) {
			word_type mask = ((b0 | b1) & b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r4) {
			word_type mask = b2 | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r6) {
			word_type mask = ((b0 & b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r8) {
			word_type mask = (b1 | b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r10) {
			word_type mask = ((b0 | b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}
	#endif

	// machine-generated code; do not edit
	#ifdef USE_6_NEIGHB
	void update_site6_122222(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type c, s;

		word_type b0 = 0, b1 = 0, b2 = 0, b3 = 0;

		c = site.jzw0[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b0 ^ c;
		b0 = s;
		c = site.jzw1[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b1 ^ c;
		b1 = s;
		c = site.jzw1[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw1[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw1[4] ^ (spin ^ sites[site.neighbs[4]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw1[5] ^ (spin ^ sites[site.neighbs[5]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;

		if (r >= sched.r1) {
			word_type mask = (b1 & b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r3) {
			word_type mask = ((b0 | b1) & b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r5) {
			word_type mask = b2 | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r7) {
			word_type mask = ((b0 & b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r9) {
			word_type mask = (b1 | b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r11) {
			word_type mask = ((b0 | b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}
	#endif

	// machine-generated code; do not edit
	#ifdef USE_6_NEIGHB
	void update_site6_222222(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type c, s;

		word_type b0 = 0, b1 = 0, b2 = 0, b3 = 0;

		c = site.jzw1[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b1 ^ c;
		b1 = s;
		c = site.jzw1[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw1[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw1[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw1[4] ^ (spin ^ sites[site.neighbs[4]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw1[5] ^ (spin ^ sites[site.neighbs[5]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;

		if (r >= sched.r4) {
			word_type mask = ((b0 | b1) & b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r8) {
			word_type mask = ((b0 & b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r12) {
			word_type mask = ((b0 | b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}
	#endif

	// machine-generated code; do not edit
	#ifdef USE_6_NEIGHB
	void update_site6_111113(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type c, s;

		word_type b0 = 0, b1 = 0, b2 = 0, b3 = 0;

		c = site.jzw0[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b0 ^ c;
		b0 = s;
		c = site.jzw0[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		b1 = s;
		c = site.jzw0[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		b1 = s;
		c = site.jzw0[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw0[4] ^ (spin ^ sites[site.neighbs[4]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw0[5] ^ (spin ^ sites[site.neighbs[5]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw1[5] ^ (spin ^ sites[site.neighbs[5]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;

		if (r >= sched.r2) {
			word_type mask = b2 | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r4) {
			word_type mask = ((b0 & b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r6) {
			word_type mask = (b1 | b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r8) {
			word_type mask = ((b0 | b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}
	#endif

	// machine-generated code; do not edit
	#ifdef USE_6_NEIGHB
	void update_site6_111123(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type c, s;

		word_type b0 = 0, b1 = 0, b2 = 0, b3 = 0;

		c = site.jzw0[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b0 ^ c;
		b0 = s;
		c = site.jzw0[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		b1 = s;
		c = site.jzw0[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		b1 = s;
		c = site.jzw0[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw1[4] ^ (spin ^ sites[site.neighbs[4]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw0[5] ^ (spin ^ sites[site.neighbs[5]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw1[5] ^ (spin ^ sites[site.neighbs[5]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;

		if (r >= sched.r1) {
			word_type mask = ((b0 | b1) & b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r3) {
			word_type mask = b2 | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r5) {
			word_type mask = ((b0 & b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r7) {
			word_type mask = (b1 | b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r9) {
			word_type mask = ((b0 | b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}
	#endif

	// machine-generated code; do not edit
	#ifdef USE_6_NEIGHB
	void update_site6_111223(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type c, s;

		word_type b0 = 0, b1 = 0, b2 = 0, b3 = 0;

		c = site.jzw0[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b0 ^ c;
		b0 = s;
		c = site.jzw0[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		b1 = s;
		c = site.jzw0[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		b1 = s;
		c = site.jzw1[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw1[4] ^ (spin ^ sites[site.neighbs[4]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw0[5] ^ (spin ^ sites[site.neighbs[5]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw1[5] ^ (spin ^ sites[site.neighbs[5]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;

		if (r >= sched.r2) {
			word_type mask = ((b0 | b1) & b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r4) {
			word_type mask = b2 | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r6) {
			word_type mask = ((b0 & b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r8) {
			word_type mask = (b1 | b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r10) {
			word_type mask = ((b0 | b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}
	#endif

	// machine-generated code; do not edit
	#ifdef USE_6_NEIGHB
	void update_site6_112223(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type c, s;

		word_type b0 = 0, b1 = 0, b2 = 0, b3 = 0;

		c = site.jzw0[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b0 ^ c;
		b0 = s;
		c = site.jzw0[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		b1 = s;
		c = site.jzw1[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw1[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw1[4] ^ (spin ^ sites[site.neighbs[4]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw0[5] ^ (spin ^ sites[site.neighbs[5]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw1[5] ^ (spin ^ sites[site.neighbs[5]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;

		if (r >= sched.r1) {
			word_type mask = (b1 & b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r3) {
			word_type mask = ((b0 | b1) & b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r5) {
			word_type mask = b2 | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r7) {
			word_type mask = ((b0 & b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r9) {
			word_type mask = (b1 | b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r11) {
			word_type mask = ((b0 | b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}
	#endif

	// machine-generated code; do not edit
	#ifdef USE_6_NEIGHB
	void update_site6_122223(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type c, s;

		word_type b0 = 0, b1 = 0, b2 = 0, b3 = 0;

		c = site.jzw0[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b0 ^ c;
		b0 = s;
		c = site.jzw1[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b1 ^ c;
		b1 = s;
		c = site.jzw1[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw1[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw1[4] ^ (spin ^ sites[site.neighbs[4]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw0[5] ^ (spin ^ sites[site.neighbs[5]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw1[5] ^ (spin ^ sites[site.neighbs[5]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;

		if (r >= sched.r2) {
			word_type mask = (b1 & b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r4) {
			word_type mask = ((b0 | b1) & b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r6) {
			word_type mask = b2 | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r8) {
			word_type mask = ((b0 & b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r10) {
			word_type mask = (b1 | b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r12) {
			word_type mask = ((b0 | b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}
	#endif

	// machine-generated code; do not edit
	#ifdef USE_6_NEIGHB
	void update_site6_222223(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type c, s;

		word_type b0 = 0, b1 = 0, b2 = 0, b3 = 0;

		c = site.jzw1[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b1 ^ c;
		b1 = s;
		c = site.jzw1[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw1[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw1[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw1[4] ^ (spin ^ sites[site.neighbs[4]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw0[5] ^ (spin ^ sites[site.neighbs[5]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw1[5] ^ (spin ^ sites[site.neighbs[5]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;

		if (r >= sched.r1) {
			word_type mask = ((b0 & b1) & b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r3) {
			word_type mask = (b1 & b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r5) {
			word_type mask = ((b0 | b1) & b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r7) {
			word_type mask = b2 | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r9) {
			word_type mask = ((b0 & b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r13) {
			word_type mask = ((b0 | b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}
	#endif

	// machine-generated code; do not edit
	#ifdef USE_6_NEIGHB
	void update_site6_111133(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type c, s;

		word_type b0 = 0, b1 = 0, b2 = 0, b3 = 0;

		c = site.jzw0[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b0 ^ c;
		b0 = s;
		c = site.jzw0[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		b1 = s;
		c = site.jzw0[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		b1 = s;
		c = site.jzw0[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw0[4] ^ (spin ^ sites[site.neighbs[4]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw1[4] ^ (spin ^ sites[site.neighbs[4]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw0[5] ^ (spin ^ sites[site.neighbs[5]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw1[5] ^ (spin ^ sites[site.neighbs[5]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;

		if (r >= sched.r2) {
			word_type mask = ((b0 | b1) & b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r4) {
			word_type mask = b2 | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r6) {
			word_type mask = ((b0 & b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r8) {
			word_type mask = (b1 | b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r10) {
			word_type mask = ((b0 | b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}
	#endif

	// machine-generated code; do not edit
	#ifdef USE_6_NEIGHB
	void update_site6_111233(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type c, s;

		word_type b0 = 0, b1 = 0, b2 = 0, b3 = 0;

		c = site.jzw0[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b0 ^ c;
		b0 = s;
		c = site.jzw0[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		b1 = s;
		c = site.jzw0[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		b1 = s;
		c = site.jzw1[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw0[4] ^ (spin ^ sites[site.neighbs[4]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw1[4] ^ (spin ^ sites[site.neighbs[4]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw0[5] ^ (spin ^ sites[site.neighbs[5]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw1[5] ^ (spin ^ sites[site.neighbs[5]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;

		if (r >= sched.r1) {
			word_type mask = (b1 & b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r3) {
			word_type mask = ((b0 | b1) & b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r5) {
			word_type mask = b2 | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r7) {
			word_type mask = ((b0 & b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r9) {
			word_type mask = (b1 | b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r11) {
			word_type mask = ((b0 | b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}
	#endif

	// machine-generated code; do not edit
	#ifdef USE_6_NEIGHB
	void update_site6_112233(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type c, s;

		word_type b0 = 0, b1 = 0, b2 = 0, b3 = 0;

		c = site.jzw0[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b0 ^ c;
		b0 = s;
		c = site.jzw0[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		b1 = s;
		c = site.jzw1[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw1[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw0[4] ^ (spin ^ sites[site.neighbs[4]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw1[4] ^ (spin ^ sites[site.neighbs[4]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw0[5] ^ (spin ^ sites[site.neighbs[5]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw1[5] ^ (spin ^ sites[site.neighbs[5]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;

		if (r >= sched.r2) {
			word_type mask = (b1 & b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r4) {
			word_type mask = ((b0 | b1) & b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r6) {
			word_type mask = b2 | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r8) {
			word_type mask = ((b0 & b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r10) {
			word_type mask = (b1 | b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r12) {
			word_type mask = ((b0 | b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}
	#endif

	// machine-generated code; do not edit
	#ifdef USE_6_NEIGHB
	void update_site6_122233(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type c, s;

		word_type b0 = 0, b1 = 0, b2 = 0, b3 = 0;

		c = site.jzw0[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b0 ^ c;
		b0 = s;
		c = site.jzw1[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b1 ^ c;
		b1 = s;
		c = site.jzw1[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw1[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw0[4] ^ (spin ^ sites[site.neighbs[4]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw1[4] ^ (spin ^ sites[site.neighbs[4]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw0[5] ^ (spin ^ sites[site.neighbs[5]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw1[5] ^ (spin ^ sites[site.neighbs[5]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;

		if (r >= sched.r1) {
			word_type mask = ((b0 & b1) & b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r3) {
			word_type mask = (b1 & b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r5) {
			word_type mask = ((b0 | b1) & b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r7) {
			word_type mask = b2 | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r9) {
			word_type mask = ((b0 & b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r11) {
			word_type mask = (b1 | b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r13) {
			word_type mask = ((b0 | b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}
	#endif

	// machine-generated code; do not edit
	#ifdef USE_6_NEIGHB
	void update_site6_222233(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type c, s;

		word_type b0 = 0, b1 = 0, b2 = 0, b3 = 0;

		c = site.jzw1[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b1 ^ c;
		b1 = s;
		c = site.jzw1[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw1[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw1[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw0[4] ^ (spin ^ sites[site.neighbs[4]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw1[4] ^ (spin ^ sites[site.neighbs[4]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw0[5] ^ (spin ^ sites[site.neighbs[5]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw1[5] ^ (spin ^ sites[site.neighbs[5]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;

		if (r >= sched.r2) {
			word_type mask = ((b0 & b1) & b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r4) {
			word_type mask = (b1 & b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r6) {
			word_type mask = ((b0 | b1) & b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r8) {
			word_type mask = b2 | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r10) {
			word_type mask = ((b0 & b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r14) {
			word_type mask = ((b0 | b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}
	#endif

	// machine-generated code; do not edit
	#ifdef USE_6_NEIGHB
	void update_site6_111333(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type c, s;

		word_type b0 = 0, b1 = 0, b2 = 0, b3 = 0;

		c = site.jzw0[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b0 ^ c;
		b0 = s;
		c = site.jzw0[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		b1 = s;
		c = site.jzw0[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		b1 = s;
		c = site.jzw0[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw1[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw0[4] ^ (spin ^ sites[site.neighbs[4]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw1[4] ^ (spin ^ sites[site.neighbs[4]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw0[5] ^ (spin ^ sites[site.neighbs[5]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw1[5] ^ (spin ^ sites[site.neighbs[5]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;

		if (r >= sched.r2) {
			word_type mask = (b1 & b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r4) {
			word_type mask = ((b0 | b1) & b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r6) {
			word_type mask = b2 | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r8) {
			word_type mask = ((b0 & b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r10) {
			word_type mask = (b1 | b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r12) {
			word_type mask = ((b0 | b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}
	#endif

	// machine-generated code; do not edit
	#ifdef USE_6_NEIGHB
	void update_site6_112333(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type c, s;

		word_type b0 = 0, b1 = 0, b2 = 0, b3 = 0;

		c = site.jzw0[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b0 ^ c;
		b0 = s;
		c = site.jzw0[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		b1 = s;
		c = site.jzw1[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw0[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw1[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw0[4] ^ (spin ^ sites[site.neighbs[4]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw1[4] ^ (spin ^ sites[site.neighbs[4]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw0[5] ^ (spin ^ sites[site.neighbs[5]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw1[5] ^ (spin ^ sites[site.neighbs[5]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;

		if (r >= sched.r1) {
			word_type mask = ((b0 & b1) & b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r3) {
			word_type mask = (b1 & b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r5) {
			word_type mask = ((b0 | b1) & b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r7) {
			word_type mask = b2 | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r9) {
			word_type mask = ((b0 & b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r11) {
			word_type mask = (b1 | b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r13) {
			word_type mask = ((b0 | b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}
	#endif

	// machine-generated code; do not edit
	#ifdef USE_6_NEIGHB
	void update_site6_122333(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type c, s;

		word_type b0 = 0, b1 = 0, b2 = 0, b3 = 0;

		c = site.jzw0[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b0 ^ c;
		b0 = s;
		c = site.jzw1[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b1 ^ c;
		b1 = s;
		c = site.jzw1[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw0[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw1[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw0[4] ^ (spin ^ sites[site.neighbs[4]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw1[4] ^ (spin ^ sites[site.neighbs[4]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw0[5] ^ (spin ^ sites[site.neighbs[5]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw1[5] ^ (spin ^ sites[site.neighbs[5]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;

		if (r >= sched.r2) {
			word_type mask = ((b0 & b1) & b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r4) {
			word_type mask = (b1 & b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r6) {
			word_type mask = ((b0 | b1) & b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r8) {
			word_type mask = b2 | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r10) {
			word_type mask = ((b0 & b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r12) {
			word_type mask = (b1 | b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r14) {
			word_type mask = ((b0 | b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}
	#endif

	// machine-generated code; do not edit
	#ifdef USE_6_NEIGHB
	void update_site6_222333(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type c, s;

		word_type b0 = 0, b1 = 0, b2 = 0, b3 = 0;

		c = site.jzw1[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b1 ^ c;
		b1 = s;
		c = site.jzw1[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw1[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw0[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw1[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw0[4] ^ (spin ^ sites[site.neighbs[4]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw1[4] ^ (spin ^ sites[site.neighbs[4]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw0[5] ^ (spin ^ sites[site.neighbs[5]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw1[5] ^ (spin ^ sites[site.neighbs[5]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;

		if (r >= sched.r1) {
			word_type mask = b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r3) {
			word_type mask = ((b0 & b1) & b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r5) {
			word_type mask = (b1 & b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r7) {
			word_type mask = ((b0 | b1) & b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r9) {
			word_type mask = b2 | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r11) {
			word_type mask = ((b0 & b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r15) {
			word_type mask = ((b0 | b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}
	#endif

	// machine-generated code; do not edit
	#ifdef USE_6_NEIGHB
	void update_site6_113333(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type c, s;

		word_type b0 = 0, b1 = 0, b2 = 0, b3 = 0;

		c = site.jzw0[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b0 ^ c;
		b0 = s;
		c = site.jzw0[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		b1 = s;
		c = site.jzw0[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw1[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw0[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw1[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw0[4] ^ (spin ^ sites[site.neighbs[4]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw1[4] ^ (spin ^ sites[site.neighbs[4]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw0[5] ^ (spin ^ sites[site.neighbs[5]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw1[5] ^ (spin ^ sites[site.neighbs[5]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;

		if (r >= sched.r2) {
			word_type mask = ((b0 & b1) & b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r4) {
			word_type mask = (b1 & b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r6) {
			word_type mask = ((b0 | b1) & b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r8) {
			word_type mask = b2 | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r10) {
			word_type mask = ((b0 & b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r12) {
			word_type mask = (b1 | b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r14) {
			word_type mask = ((b0 | b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}
	#endif

	// machine-generated code; do not edit
	#ifdef USE_6_NEIGHB
	void update_site6_123333(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type c, s;

		word_type b0 = 0, b1 = 0, b2 = 0, b3 = 0;

		c = site.jzw0[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b0 ^ c;
		b0 = s;
		c = site.jzw1[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b1 ^ c;
		b1 = s;
		c = site.jzw0[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw1[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw0[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw1[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw0[4] ^ (spin ^ sites[site.neighbs[4]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw1[4] ^ (spin ^ sites[site.neighbs[4]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw0[5] ^ (spin ^ sites[site.neighbs[5]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw1[5] ^ (spin ^ sites[site.neighbs[5]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;

		if (r >= sched.r1) {
			word_type mask = b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r3) {
			word_type mask = ((b0 & b1) & b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r5) {
			word_type mask = (b1 & b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r7) {
			word_type mask = ((b0 | b1) & b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r9) {
			word_type mask = b2 | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r11) {
			word_type mask = ((b0 & b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r13) {
			word_type mask = (b1 | b2) | b3;
			site.spin = spin ^ mask;
		} else if (r >= sched.r15) {
			word_type mask = ((b0 | b1) | b2) | b3;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}
	#endif

	// machine-generated code; do not edit
	#ifdef USE_6_NEIGHB
	void update_site6_223333(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type c, s;

		word_type b0 = 0, b1 = 0, b2 = 0, b3 = 0, b4 = 0;

		c = site.jzw1[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b1 ^ c;
		b1 = s;
		c = site.jzw1[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw0[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw1[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw0[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw1[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw0[4] ^ (spin ^ sites[site.neighbs[4]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw1[4] ^ (spin ^ sites[site.neighbs[4]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw0[5] ^ (spin ^ sites[site.neighbs[5]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		c = b3 & c;
		b3 = s;
		s = b4 ^ c;
		b4 = s;
		c = site.jzw1[5] ^ (spin ^ sites[site.neighbs[5]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		c = b3 & c;
		b3 = s;
		s = b4 ^ c;
		b4 = s;

		if (r >= sched.r2) {
			word_type mask = b3 | b4;
			site.spin = spin ^ mask;
		} else if (r >= sched.r4) {
			word_type mask = (((b0 & b1) & b2) | b3) | b4;
			site.spin = spin ^ mask;
		} else if (r >= sched.r6) {
			word_type mask = ((b1 & b2) | b3) | b4;
			site.spin = spin ^ mask;
		} else if (r >= sched.r8) {
			word_type mask = (((b0 | b1) & b2) | b3) | b4;
			site.spin = spin ^ mask;
		} else if (r >= sched.r10) {
			word_type mask = (b2 | b3) | b4;
			site.spin = spin ^ mask;
		} else if (r >= sched.r12) {
			word_type mask = (((b0 & b1) | b2) | b3) | b4;
			site.spin = spin ^ mask;
		} else if (r >= sched.r16) {
			word_type mask = (((b0 | b1) | b2) | b3) | b4;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}
	#endif

	// machine-generated code; do not edit
	#ifdef USE_6_NEIGHB
	void update_site6_133333(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type c, s;

		word_type b0 = 0, b1 = 0, b2 = 0, b3 = 0, b4 = 0;

		c = site.jzw0[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b0 ^ c;
		b0 = s;
		c = site.jzw0[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw1[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw0[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw1[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw0[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw1[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw0[4] ^ (spin ^ sites[site.neighbs[4]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw1[4] ^ (spin ^ sites[site.neighbs[4]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw0[5] ^ (spin ^ sites[site.neighbs[5]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		c = b3 & c;
		b3 = s;
		s = b4 ^ c;
		b4 = s;
		c = site.jzw1[5] ^ (spin ^ sites[site.neighbs[5]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		c = b3 & c;
		b3 = s;
		s = b4 ^ c;
		b4 = s;

		if (r >= sched.r2) {
			word_type mask = b3 | b4;
			site.spin = spin ^ mask;
		} else if (r >= sched.r4) {
			word_type mask = (((b0 & b1) & b2) | b3) | b4;
			site.spin = spin ^ mask;
		} else if (r >= sched.r8) {
			word_type mask = (((b0 | b1) & b2) | b3) | b4;
			site.spin = spin ^ mask;
		} else if (r >= sched.r10) {
			word_type mask = (b2 | b3) | b4;
			site.spin = spin ^ mask;
		} else if (r >= sched.r14) {
			word_type mask = ((b1 | b2) | b3) | b4;
			site.spin = spin ^ mask;
		} else if (r >= sched.r16) {
			word_type mask = (((b0 | b1) | b2) | b3) | b4;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}
	#endif

	// machine-generated code; do not edit
	#ifdef USE_6_NEIGHB
	void update_site6_233333(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type c, s;

		word_type b0 = 0, b1 = 0, b2 = 0, b3 = 0, b4 = 0;

		c = site.jzw1[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b1 ^ c;
		b1 = s;
		c = site.jzw0[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw1[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw0[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw1[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw0[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw1[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw0[4] ^ (spin ^ sites[site.neighbs[4]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw1[4] ^ (spin ^ sites[site.neighbs[4]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw0[5] ^ (spin ^ sites[site.neighbs[5]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		c = b3 & c;
		b3 = s;
		s = b4 ^ c;
		b4 = s;
		c = site.jzw1[5] ^ (spin ^ sites[site.neighbs[5]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		c = b3 & c;
		b3 = s;
		s = b4 ^ c;
		b4 = s;

		if (r >= sched.r1) {
			word_type mask = (((b0 | b1) | b2) & b3) | b4;
			site.spin = spin ^ mask;
		} else if (r >= sched.r5) {
			word_type mask = (((b0 & b1) & b2) | b3) | b4;
			site.spin = spin ^ mask;
		} else if (r >= sched.r7) {
			word_type mask = ((b1 & b2) | b3) | b4;
			site.spin = spin ^ mask;
		} else if (r >= sched.r11) {
			word_type mask = (b2 | b3) | b4;
			site.spin = spin ^ mask;
		} else if (r >= sched.r13) {
			word_type mask = (((b0 & b1) | b2) | b3) | b4;
			site.spin = spin ^ mask;
		} else if (r >= sched.r17) {
			word_type mask = (((b0 | b1) | b2) | b3) | b4;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}
	#endif

	// machine-generated code; do not edit
	#ifdef USE_6_NEIGHB
	void update_site6_333333(site_type& site, const sched_type& sched)
	{
		unsigned r = bgen() >> (word_size - depth);
		word_type spin = site.spin;

		word_type c, s;

		word_type b0 = 0, b1 = 0, b2 = 0, b3 = 0, b4 = 0;

		c = site.jzw0[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		b1 = s;
		c = site.jzw1[0] ^ (spin ^ sites[site.neighbs[0]].spin);
		s = b1 ^ c;
		b1 = s;
		c = site.jzw0[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw1[1] ^ (spin ^ sites[site.neighbs[1]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		b2 = s;
		c = site.jzw0[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw1[2] ^ (spin ^ sites[site.neighbs[2]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw0[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw1[3] ^ (spin ^ sites[site.neighbs[3]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw0[4] ^ (spin ^ sites[site.neighbs[4]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw1[4] ^ (spin ^ sites[site.neighbs[4]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		b3 = s;
		c = site.jzw0[5] ^ (spin ^ sites[site.neighbs[5]].spin);
		s = b0 ^ c;
		c = b0 & c;
		b0 = s;
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		c = b3 & c;
		b3 = s;
		s = b4 ^ c;
		b4 = s;
		c = site.jzw1[5] ^ (spin ^ sites[site.neighbs[5]].spin);
		s = b1 ^ c;
		c = b1 & c;
		b1 = s;
		s = b2 ^ c;
		c = b2 & c;
		b2 = s;
		s = b3 ^ c;
		c = b3 & c;
		b3 = s;
		s = b4 ^ c;
		b4 = s;

		if (r >= sched.r6) {
			word_type mask = (((b0 & b1) & b2) | b3) | b4;
			site.spin = spin ^ mask;
		} else if (r >= sched.r12) {
			word_type mask = (b2 | b3) | b4;
			site.spin = spin ^ mask;
		} else if (r >= sched.r18) {
			word_type mask = (((b0 | b1) | b2) | b3) | b4;
			site.spin = spin ^ mask;
		} else {
			word_type mask = word_type(-1);
			site.spin = spin ^ mask;
		}
	}
	#endif

	void calc_energies(std::vector<value_type>& en, std::size_t offs) const
	{
		for (unsigned k = 0; k < word_size; ++k)
			for (std::size_t i = 0; i < sites.size(); ++i) {
				const site_type& site = sites[i];

				int spin = 2 * int((site.spin >> k) & 1) - 1;

				value_type h = 0;
				for (std::size_t l = 0; l < site.nneighbs; ++l) {
					std::size_t j = site.neighbs[l];
					if (i > j) continue;

					int nspin = 2 * int((sites[j].spin >> k) & 1) - 1;
					h += site.jzv[l] * nspin;
				}
				h += site.hzv;

				en[offs + k] += h * spin;
			}
	}
};

#endif


==> anc/an_ss_ge_fi.h <==
/******************************************************************************

Simulated annealing codes 
v1.0

---------------------------------------------------------------------

Implementation of single-spin simulated annealing algorithm for
Ising spin glasses with general interactions with magnetic field
and fixed number of neighbors.

---------------------------------------------------------------------

Copyright (C) 2013 by Ilia Zintchenko <zintchenko@itp.phys.ethz.ch>

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with this program.  If not, see <http://www.gnu.org/licenses/>.

*******************************************************************************/

#ifndef __ALGORITHM_H__
#define __ALGORITHM_H__

#include <cmath>
#include <random>
#include <vector>
#include <string>
#include <functional>

#include "lattice.h"
#include "ss_config.h"

#define OMP_VERSION_2

template<typename T = uint64_t>
  class Algorithm
  {
  public:
	
  typedef double value_type;
  typedef unsigned index_type;

  static const unsigned MAXNB = MAX_NUM_NEIGHBORS;
  static const std::size_t word_size = 1;

  struct site_type{
    int spin;
    value_type hzv;
    value_type jzv[MAXNB];
    value_type de;
    index_type nneighbs;
    index_type neighbs[MAXNB];
  };

  typedef Lattice<value_type, index_type> lattice_type;

  Algorithm() {}

  template <typename SE>
  Algorithm(const lattice_type& lattice, const std::vector<SE>& sched0)
  : generator(41)
  {
    lattice.init_sites(sites, MAXNB);

    for(auto& site : sites)
      for(index_type k = site.nneighbs; k < MAXNB; ++k){
	site.jzv[k] = 0;
	site.neighbs[k] = 0;
      }

    rng_ = std::bind(std::uniform_real_distribution<double>(0, 1), std::ref(generator));

    bound_array.resize(sched0.size());

    auto ba = bound_array.begin();
    for(const auto& s : sched0){

      ba->resize(sites.size());
      for(auto& a : *ba)
        a = -std::log(rng_()) / (s.beta * 2);

      ++ba;
    }

  }

  void reset_sites(const std::size_t rep)
  {
    generator.seed(rep+1);

    for(auto& site : sites)
      site.spin = 2 * ((generator() >> 29) & 1) - 1;

    for(auto& site : sites){
      value_type tmp = site.hzv;
      for(index_type k = 0; k < MAXNB; ++k)
	tmp += site.jzv[k] * sites[site.neighbs[k]].spin;
      site.de = -tmp * site.spin;
    }
  }  

  void flip_spin(site_type& site)
  {
    site.spin = -site.spin;
    site.de = -site.de;

    for (index_type k = 0; k<MAXNB; ++k) {
      site_type& neighbor = sites[site.neighbs[k]];
      neighbor.de -= 2 * neighbor.spin * site.jzv[k] * site.spin;
    }    
  }

  void do_sweep(const std::size_t sweep)
  {
    const std::size_t l = generator() % sites.size();
    const auto& ba = bound_array[sweep];

    for(std::size_t i = 0; i<l; ++i)
      if(sites[i].de<  ba[i + sites.size() - l])
        flip_spin(sites[i]);

    for(std::size_t i = l; i<sites.size(); ++i)
      if(sites[i].de < ba[i - l])
        flip_spin(sites[i]);

  } 

  std::size_t get_energies(std::vector<value_type>& en, const std::size_t offs) const
  {
    value_type energy = 0;
    for(const auto& site : sites){
      value_type tmp = site.hzv;
      for(index_type k = 0; k < site.nneighbs; ++k)
	tmp += sites[site.neighbs[k]].spin * site.jzv[k] / 2;

      energy += tmp * site.spin;
    }

    en[offs] = energy;
    return offs+1;
  }
 
  std::string get_info() const {return "algorithm: single-spin generic";}

  private:

  std::vector<site_type> sites;
  std::vector<std::vector<double> > bound_array;

  std::mt19937 generator;
  std::function<double()> rng_; 

  };

#endif


==> anc/an_ss_ge_fi_bp_vdeg.h <==
/******************************************************************************

Simulated annealing codes 
v1.0

---------------------------------------------------------------------

Implementation of single-spin simulated annealing algorithm for
Ising spin glasses on bipartite lattices with general interactions
with magnetic field and any number of neighbors.

---------------------------------------------------------------------

Copyright (C) 2013 by Ilia Zintchenko <zintchenko@itp.phys.ethz.ch>

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with this program.  If not, see <http://www.gnu.org/licenses/>.

*******************************************************************************/

#ifndef __ALGORITHM_H__
#define __ALGORITHM_H__

#include <cmath>
#include <random>
#include <vector>
#include <string>
#include <functional>
#include <set>
#include <cassert>
#include <iterator>

#include "lattice.h"

#define OMP_VERSION_2

template<typename T = uint64_t>
  class Algorithm {

 public:

 typedef double value_type;
 typedef unsigned index_type;

 static const std::size_t word_size = 1;

 struct site_type{
   int spin;
   value_type hzv;
   std::vector<value_type> jzv;
   value_type de;
   index_type nneighbs;
   std::vector<index_type> neighbs;
 };

 typedef Lattice<value_type, index_type> lattice_type;

 Algorithm() {}

 template <typename SE>
 Algorithm(const lattice_type& lattice, const std::vector<SE>& sched0)
 : generator(41)
 {
   std::vector<site_type> sites0;
   lattice.init_sites(sites0);

   std::set<index_type> bin0, bin1;

   for(index_type s0 = 0; s0 < sites0.size(); ++s0)
     for(index_type k = 0; k < sites0[s0].nneighbs; ++k){

       const index_type s1 = sites0[s0].neighbs[k];

       if(bin0.find(s1) != bin0.end())
	 bin1.insert(s0);
       else if(bin0.find(s0) != bin0.end())
	 bin1.insert(s1);
       else if(bin1.find(s1) != bin1.end())
	 bin0.insert(s0);
       else if(bin1.find(s0) != bin1.end())
	 bin0.insert(s1);
       else{
	 bin0.insert(s0);
	 bin1.insert(s1);
       }

     }
    
   assert(bin0.size() + bin1.size() == sites0.size());

   if(bin1.size() < bin0.size())
     std::swap(bin0,bin1);

   const index_type ind0 = sites0.size();
   const index_type ind1 = sites0.size() + 1;

   max_edge = 0.0;
   for(const auto& site : sites0)
     max_edge += std::fabs(site.hzv);

   site_type sf0;
   for(const auto s1 : bin1){
     sf0.jzv.push_back(sites0[s1].hzv);
     sf0.neighbs.push_back(s1);
     ++sf0.nneighbs;

     sites0[s1].jzv.push_back(sites0[s1].hzv);
     sites0[s1].neighbs.push_back(ind0);
     ++sites0[s1].nneighbs;
   }

   site_type sf1;
   for(const auto s0 : bin0){
     sf1.jzv.push_back(sites0[s0].hzv);
     sf1.neighbs.push_back(s0);
     ++sf1.nneighbs;

     sites0[s0].jzv.push_back(sites0[s0].hzv);
     sites0[s0].neighbs.push_back(ind1);
     ++sites0[s0].nneighbs;
   }

   sf0.jzv.push_back(-max_edge);
   sf0.neighbs.push_back(ind1);
   ++sf0.nneighbs;

   sf1.jzv.push_back(-max_edge);
   sf1.neighbs.push_back(ind0);
   ++sf1.nneighbs;

   sites0.push_back(sf0);
   sites0.push_back(sf1);

   bin0.insert(ind0);
   bin1.insert(ind1);

   for(auto& site : sites0)
     site.hzv = 0;

   sites.resize(bin0.size());
   sums.resize(bin1.size());

   for(index_type s0 = 0; s0 < sites0.size(); ++s0)
     if(bin0.find(s0) != bin0.end()){

       const index_type ind = std::distance(bin0.begin(),bin0.find(s0));

       sites[ind].nneighbs = sites0[s0].nneighbs;
       for(index_type k = 0; k < sites0[s0].nneighbs; ++k){
	 sites[ind].neighbs.push_back(std::distance(bin1.begin(),bin1.find(sites0[s0].neighbs[k])));
	 sites[ind].jzv.push_back(sites0[s0].jzv[k]);
       }

     }

   rng_ = std::bind(std::uniform_real_distribution<double>(0, 1), std::ref(generator));

   bound_array.resize(sched0.size());

   auto ba = bound_array.begin();
   for(const auto& s : sched0){

     ba->resize(sites.size());
     for(auto& a : *ba)
       a = -std::log(rng_()) / s.beta;

     ba++;
   }

 }

 void reset_sites(const std::size_t rep)
 {
   generator.seed(rep+1);

   for(auto& site : sites)
     site.spin = 2 * ((generator() >> 29) & 1) - 1;

   std::fill(sums.begin(),sums.end(),0.0);
   for(const auto& site : sites)
     for(index_type k = 0; k < site.nneighbs; ++k)
       sums[site.neighbs[k]] += site.jzv[k] * site.spin;
 }

 value_type get_de(const site_type& site) const
 {
   value_type de = 0;
   for(index_type k = 0; k < site.nneighbs; ++k)
     de += std::fabs(sums[site.neighbs[k]]) - std::fabs(sums[site.neighbs[k]] - 2 * site.jzv[k] * site.spin);

   return de;
 }

 void flip_spin(site_type& site)
 {
   site.spin = -site.spin;
   for(index_type k = 0; k < site.nneighbs; ++k)
     sums[site.neighbs[k]] += 2 * site.jzv[k] * site.spin;
 }

 void do_sweep(const std::size_t sweep)
 {
   const std::size_t l = generator() % sites.size();
   const auto& ba = bound_array[sweep];

   for(std::size_t i = 0; i<l; ++i)
     if(get_de(sites[i]) < ba[i + sites.size() - l])
       flip_spin(sites[i]);

   for(std::size_t i = l; i<sites.size(); ++i)
     if(get_de(sites[i]) < ba[i - l])
       flip_spin(sites[i]);
 }

 std::size_t get_energies(std::vector<value_type>& en, const std::size_t offs) const
 {
   std::vector<value_type> sums0(sums.size(),0.0);

   for(const auto& site : sites)
     for(index_type k = 0; k < site.nneighbs; ++k)
       sums0[site.neighbs[k]] += site.jzv[k] * site.spin;

   value_type energy = 0.0;
   for(const auto& sum : sums0)
     energy -= std::fabs(sum);

   energy += max_edge;

   en[offs] = energy;
   return offs+1;
 }

 std::string get_info() const {return "algorithm: single-spin bipartite, variable degree";}

 private:

 std::vector<site_type> sites;
 std::vector<value_type> sums;
 std::vector<std::vector<double> > bound_array;

 std::mt19937 generator;
 std::function<double()> rng_; 

 value_type max_edge;
};

#endif


==> anc/an_ss_ge_fi_vdeg.h <==
/******************************************************************************

Simulated annealing codes 
v1.0

---------------------------------------------------------------------

Implementation of single-spin simulated annealing algorithm for
Ising spin glasses with general interactions with magnetic field
and any number of neighbors.

---------------------------------------------------------------------

Copyright (C) 2013 by Ilia Zintchenko <zintchenko@itp.phys.ethz.ch>

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with this program.  If not, see <http://www.gnu.org/licenses/>.

*******************************************************************************/

#ifndef __ALGORITHM_H__
#define __ALGORITHM_H__

#include <cmath>
#include <random>
#include <vector>
#include <string>
#include <functional>

#include "lattice.h"

#define OMP_VERSION_2

template<typename T = uint64_t>
  class Algorithm
  {
  public:
	
  typedef double value_type;
  typedef unsigned index_type;

  static const std::size_t word_size = 1;

  struct site_type{
    int spin;
    value_type hzv;
    std::vector<value_type> jzv;
    value_type de;
    index_type nneighbs;
    std::vector<index_type> neighbs;
  };

  typedef Lattice<value_type, index_type> lattice_type;

  Algorithm() {}

  template <typename SE>
  Algorithm(const lattice_type& lattice, const std::vector<SE>& sched0)
  : generator(41)
  {
    lattice.init_sites(sites);

    rng_ = std::bind(std::uniform_real_distribution<double>(0, 1), std::ref(generator));

    bound_array.resize(sched0.size());

    auto ba = bound_array.begin();
    for(const auto& s : sched0){

      ba->resize(sites.size());
      for(auto& a : *ba)
        a = -std::log(rng_()) / (s.beta * 2);

      ++ba;
    }

  }

  void reset_sites(const std::size_t rep)
  {
    generator.seed(rep+1);

    for(auto& site : sites)
      site.spin = 2 * ((generator() >> 29) & 1) - 1;

    for(auto& site : sites){
      value_type tmp = site.hzv;
      for(index_type k = 0; k < site.nneighbs; ++k)
	tmp += site.jzv[k] * sites[site.neighbs[k]].spin;
      site.de = -tmp * site.spin;
    }
  }  

  void flip_spin(site_type& site)
  {
    site.spin = -site.spin;
    site.de = -site.de;

    for (index_type k = 0; k<site.nneighbs; ++k) {
      site_type& neighbor = sites[site.neighbs[k]];
      neighbor.de -= 2 * neighbor.spin * site.jzv[k] * site.spin;
    }    
  }

  void do_sweep(const std::size_t sweep)
  {
    const std::size_t l = generator() % sites.size();
    const auto& ba = bound_array[sweep];

    for(std::size_t i = 0; i<l; ++i)
      if(sites[i].de<  ba[i + sites.size() - l])
        flip_spin(sites[i]);

    for(std::size_t i = l; i<sites.size(); ++i)
      if(sites[i].de < ba[i - l])
        flip_spin(sites[i]);

  } 

  std::size_t get_energies(std::vector<value_type>& en, const std::size_t offs) const
  {
    value_type energy = 0;
    for(const auto& site : sites){
      value_type tmp = site.hzv;
      for(index_type k = 0; k < site.nneighbs; ++k)
	tmp += sites[site.neighbs[k]].spin * site.jzv[k] / 2;

      energy += tmp * site.spin;
    }

    en[offs] = energy;
    return offs+1;
  }
 
  std::string get_info() const {return "algorithm: single-spin generic, variable degree";}

  private:

  std::vector<site_type> sites;
  std::vector<std::vector<double> > bound_array;

  std::mt19937 generator;
  std::function<double()> rng_; 

  };

#endif


==> anc/an_ss_ge_nf_bp.h <==
/******************************************************************************

Simulated annealing codes 
v1.0

---------------------------------------------------------------------

Implementation of single-spin simulated annealing algorithm for
Ising spin glasses on bipartite lattices with general interactions
without magnetic field and fixed number of neighbors.

---------------------------------------------------------------------

Copyright (C) 2013 by Ilia Zintchenko <zintchenko@itp.phys.ethz.ch>

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with this program.  If not, see <http://www.gnu.org/licenses/>.

*******************************************************************************/

#ifndef __ALGORITHM_H__
#define __ALGORITHM_H__

#include <cmath>
#include <random>
#include <vector>
#include <string>
#include <functional>
#include <set>
#include <cassert>
#include <iterator>

#include "lattice.h"
#include "ss_config.h"

#define OMP_VERSION_2

template<typename T = uint64_t>
  class Algorithm {

 public:

 typedef double value_type;
 typedef unsigned index_type;

 static const std::size_t word_size = 1;
 static const index_type MAXNB = MAX_NUM_NEIGHBORS;

 struct site_type{
   int spin;
   value_type hzv;
   value_type jzv[MAXNB];
   value_type de;
   index_type nneighbs;
   index_type neighbs[MAXNB];
 };

 typedef Lattice<value_type, index_type> lattice_type;

 Algorithm() {}

 template <typename SE>
 Algorithm(const lattice_type& lattice, const std::vector<SE>& sched0)
 : generator(41)
 {
   std::vector<site_type> sites0;
   lattice.init_sites(sites0, MAXNB);

   for(const auto& site : sites0)
     assert(site.hzv == 0);

   std::set<index_type> bin0, bin1;

   for(index_type s0 = 0; s0 < sites0.size(); ++s0)
     for(index_type k = 0; k < sites0[s0].nneighbs; ++k){

       const index_type s1 = sites0[s0].neighbs[k];

       if(bin0.find(s1) != bin0.end())
	 bin1.insert(s0);
       else if(bin0.find(s0) != bin0.end())
	 bin1.insert(s1);
       else if(bin1.find(s1) != bin1.end())
	 bin0.insert(s0);
       else if(bin1.find(s0) != bin1.end())
	 bin0.insert(s1);
       else{
	 bin0.insert(s0);
	 bin1.insert(s1);
       }

     }
    
   assert(bin0.size() + bin1.size() == sites0.size());

   if(bin1.size() < bin0.size())
     std::swap(bin0,bin1);

   sites.resize(bin0.size());
   sums.resize(bin1.size());

   for(index_type s0 = 0; s0 < sites0.size(); ++s0)
     if(bin0.find(s0) != bin0.end()){

       const index_type ind = std::distance(bin0.begin(),bin0.find(s0));

       sites[ind].nneighbs = sites0[s0].nneighbs;
       for(index_type k = 0; k < sites0[s0].nneighbs; ++k){
	 sites[ind].neighbs[k] = std::distance(bin1.begin(),bin1.find(sites0[s0].neighbs[k]));
	 sites[ind].jzv[k] = sites0[s0].jzv[k];
       }

     }

   for(auto& site : sites)
     for(index_type k = site.nneighbs; k < MAXNB; ++k){
       site.jzv[k] = 0;
       site.neighbs[k] = 0;
     }

   rng_ = std::bind(std::uniform_real_distribution<double>(0, 1), std::ref(generator));

   bound_array.resize(sched0.size());

   auto ba = bound_array.begin();
   for(const auto& s : sched0){

     ba->resize(sites.size());
     for(auto& a : *ba)
       a = -std::log(rng_()) / s.beta;

     ba++;
   }

 }

 void reset_sites(const std::size_t rep)
 {
   generator.seed(rep+1);

   for(auto& site : sites)
     site.spin = 2 * ((generator() >> 29) & 1) - 1;

   std::fill(sums.begin(),sums.end(),0.0);
   for(const auto& site : sites)
     for(index_type k = 0; k < site.nneighbs; ++k)
       sums[site.neighbs[k]] += site.jzv[k] * site.spin;
 }

 value_type get_de(const site_type& site) const
 {
   value_type de = 0;
   for(index_type k = 0; k < MAXNB; ++k)
     de += std::fabs(sums[site.neighbs[k]]) - std::fabs(sums[site.neighbs[k]] - 2 * site.jzv[k] * site.spin);

   return de;
 }

 void flip_spin(site_type& site)
 {
   site.spin = -site.spin;
   for(index_type k = 0; k < MAXNB; ++k)
     sums[site.neighbs[k]] += 2 * site.jzv[k] * site.spin;
 }

 void do_sweep(const std::size_t sweep)
 {
   const std::size_t l = generator() % sites.size();
   const auto& ba = bound_array[sweep];

   for(std::size_t i = 0; i<l; ++i)
     if(get_de(sites[i]) < ba[i + sites.size() - l])
       flip_spin(sites[i]);

   for(std::size_t i = l; i<sites.size(); ++i)
     if(get_de(sites[i]) < ba[i - l])
       flip_spin(sites[i]);
 }

 std::size_t get_energies(std::vector<value_type>& en, const std::size_t offs) const
 {
   std::vector<value_type> sums0(sums.size(),0.0);

   for(const auto& site : sites)
     for(index_type k = 0; k < site.nneighbs; ++k)
       sums0[site.neighbs[k]] += site.jzv[k] * site.spin;

   value_type energy = 0.0;
   for(const auto& sum : sums0)
     energy -= std::fabs(sum);

   en[offs] = energy;
   return offs+1;
 }

 std::string get_info() const {return "algorithm: single-spin bipartite, no field";}

 private:

 std::vector<site_type> sites;
 std::vector<value_type> sums;
 std::vector<std::vector<double> > bound_array;

 std::mt19937 generator;
 std::function<double()> rng_; 
};

#endif


==> anc/an_ss_ge_nf_bp_vdeg.h <==
/******************************************************************************

Simulated annealing codes 
v1.0

---------------------------------------------------------------------

Implementation of single-spin simulated annealing algorithm for
Ising spin glasses on bipartite lattices with general interactions
without magnetic field and any number of neighbors.

---------------------------------------------------------------------

Copyright (C) 2013 by Ilia Zintchenko <zintchenko@itp.phys.ethz.ch>

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with this program.  If not, see <http://www.gnu.org/licenses/>.

*******************************************************************************/

#ifndef __ALGORITHM_H__
#define __ALGORITHM_H__

#include <cmath>
#include <random>
#include <vector>
#include <string>
#include <functional>
#include <set>
#include <cassert>
#include <iterator>

#include "lattice.h"

#define OMP_VERSION_2

template<typename T = uint64_t>
  class Algorithm {

 public:

 typedef double value_type;
 typedef unsigned index_type;

 static const std::size_t word_size = 1;

 struct site_type{
   int spin;
   value_type hzv;
   std::vector<value_type> jzv;
   value_type de;
   index_type nneighbs;
   std::vector<index_type> neighbs;
 };

 typedef Lattice<value_type, index_type> lattice_type;

 Algorithm() {}

 template <typename SE>
 Algorithm(const lattice_type& lattice, const std::vector<SE>& sched0)
 : generator(41)
 {
   std::vector<site_type> sites0;
   lattice.init_sites(sites0);

   for(const auto& site : sites0)
     assert(site.hzv == 0);

   std::set<index_type> bin0, bin1;

   for(index_type s0 = 0; s0 < sites0.size(); ++s0)
     for(index_type k = 0; k < sites0[s0].nneighbs; ++k){

       const index_type s1 = sites0[s0].neighbs[k];

       if(bin0.find(s1) != bin0.end())
	 bin1.insert(s0);
       else if(bin0.find(s0) != bin0.end())
	 bin1.insert(s1);
       else if(bin1.find(s1) != bin1.end())
	 bin0.insert(s0);
       else if(bin1.find(s0) != bin1.end())
	 bin0.insert(s1);
       else{
	 bin0.insert(s0);
	 bin1.insert(s1);
       }

     }
    
   assert(bin0.size() + bin1.size() == sites0.size());

   if(bin1.size() < bin0.size())
     std::swap(bin0,bin1);

   sites.resize(bin0.size());
   sums.resize(bin1.size());

   for(index_type s0 = 0; s0 < sites0.size(); ++s0)
     if(bin0.find(s0) != bin0.end()){

       const index_type ind = std::distance(bin0.begin(),bin0.find(s0));

       sites[ind].nneighbs = sites0[s0].nneighbs;
       for(index_type k = 0; k < sites0[s0].nneighbs; ++k){
	 sites[ind].neighbs.push_back(std::distance(bin1.begin(),bin1.find(sites0[s0].neighbs[k])));
	 sites[ind].jzv.push_back(sites0[s0].jzv[k]);
       }

     }

   rng_ = std::bind(std::uniform_real_distribution<double>(0, 1), std::ref(generator));

   bound_array.resize(sched0.size());

   auto ba = bound_array.begin();
   for(const auto& s : sched0){

     ba->resize(sites.size());
     for(auto& a : *ba)
       a = -std::log(rng_()) / s.beta;

     ba++;
   }

 }

 void reset_sites(const std::size_t rep)
 {
   generator.seed(rep+1);

   for(auto& site : sites)
     site.spin = 2 * ((generator() >> 29) & 1) - 1;

   std::fill(sums.begin(),sums.end(),0.0);
   for(const auto& site : sites)
     for(index_type k = 0; k < site.nneighbs; ++k)
       sums[site.neighbs[k]] += site.jzv[k] * site.spin;
 }

 value_type get_de(const site_type& site) const
 {
   value_type de = 0;
   for(index_type k = 0; k < site.nneighbs; ++k)
     de += std::fabs(sums[site.neighbs[k]]) - std::fabs(sums[site.neighbs[k]] - 2 * site.jzv[k] * site.spin);

   return de;
 }

 void flip_spin(site_type& site)
 {
   site.spin = -site.spin;
   for(index_type k = 0; k < site.nneighbs; ++k)
     sums[site.neighbs[k]] += 2 * site.jzv[k] * site.spin;
 }

 void do_sweep(const std::size_t sweep)
 {
   const std::size_t l = generator() % sites.size();
   const auto& ba = bound_array[sweep];

   for(std::size_t i = 0; i<l; ++i)
     if(get_de(sites[i]) < ba[i + sites.size() - l])
       flip_spin(sites[i]);

   for(std::size_t i = l; i<sites.size(); ++i)
     if(get_de(sites[i]) < ba[i - l])
       flip_spin(sites[i]);
 }

 std::size_t get_energies(std::vector<value_type>& en, const std::size_t offs) const
 {
   std::vector<value_type> sums0(sums.size(),0.0);

   for(const auto& site : sites)
     for(index_type k = 0; k < site.nneighbs; ++k)
       sums0[site.neighbs[k]] += site.jzv[k] * site.spin;

   value_type energy = 0.0;
   for(const auto& sum : sums0)
     energy -= std::fabs(sum);

   en[offs] = energy;
   return offs+1;
 }

 std::string get_info() const {return "algorithm: single-spin bipartite, no field, variable degree";}

 private:

 std::vector<site_type> sites;
 std::vector<value_type> sums;
 std::vector<std::vector<double> > bound_array;

 std::mt19937 generator;
 std::function<double()> rng_; 
};

#endif


==> anc/an_ss_rn_fi.h <==
/******************************************************************************

Simulated annealing codes 
v1.0

---------------------------------------------------------------------

Implementation of single-spin simulated annealing algorithm for
Ising spin glasses with range-n interactions with magnetic field
and fixed number of neighbors.

---------------------------------------------------------------------

Copyright (C) 2012-2013 by Sergei Isakov <isakov@itp.phys.ethz.ch>

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with this program.  If not, see <http://www.gnu.org/licenses/>.

*******************************************************************************/

#ifndef __ALGORITHM_H__
#define __ALGORITHM_H__

#include <cmath>
#include <random>
#include <vector>
#include <string>

#include "bits.h"
#include "lattice.h"
#include "ss_config.h"
#include "utils.h"

template <typename T = uint64_t, std::size_t depth = 18>
class Algorithm {
public:
	typedef T word_type;
	typedef int value_type;
	typedef unsigned index_type;

	static const unsigned MAXNB = MAX_NUM_NEIGHBORS;

	typedef Lattice<value_type, index_type> lattice_type;

	struct site_type {
		value_type spin;
		value_type hzv;
		value_type jzv[MAXNB];
		value_type de;
		index_type nneighbs;
		index_type neighbs[MAXNB];
	};

	struct sched_type {
		std::vector<unsigned> r;
	};

	static const std::size_t word_size = 1;
	static const std::size_t offs = 8 * sizeof(word_type) - depth;
	static const std::size_t rand_size = std::size_t(1) << depth;

	typedef bitgen_lincon<word_type> bgen_type;
//	typedef bitgen_lagfib<word_type> bgen_type;

	Algorithm() {}

	template <typename SE>
	Algorithm(const lattice_type& lattice, const std::vector<SE>& sched0)
	{
		lattice.init_sites(sites, MAXNB);

		unsigned maxh = 0;
		for (std::size_t i = 0; i < sites.size(); ++i) {
			site_type& site = sites[i];

			unsigned mh = 0;
			for (std::size_t k = 0; k < site.nneighbs; ++k)
				mh += std::abs(site.jzv[k]);
			mh += std::abs(site.hzv);
			if (mh > maxh) maxh = mh;

			for (std::size_t k = site.nneighbs; k < MAXNB; ++k) {
				site.jzv[k] = 0;
				site.neighbs[k] = i;
			}
		}

		sched.resize(sched0.size());
		for (std::size_t sweep = 0; sweep < sched0.size(); ++sweep) {
			double p0 = std::exp(-2 * sched0[sweep].beta);
			double p = 1.0;

			sched[sweep].r.resize(maxh + 1);
			for (unsigned k = 1; k <= maxh; ++k) {
				p *= p0;
				sched[sweep].r[k] = rand_size * p;
			}
		}
	}

	void reset_sites(std::size_t rep)
	{
		rgen.seed(rep + 1);
		bgen.seed(rep + 1);

		// startconf
		for (std::size_t i = 0; i < sites.size(); ++i)
			sites[i].spin = 2 * int((rgen() >> 29) & 1) - 1;

		for (std::size_t i = 0; i < sites.size(); ++i) {
			site_type& site = sites[i];
			value_type h = site.hzv;
			for (std::size_t k = 0; k < MAXNB; ++k)
				h += site.jzv[k] * sites[site.neighbs[k]].spin;
			site.de = -h * site.spin;
		}
	}

	void do_sweep(size_t sweep)
	{
		for (auto& site : sites)
			update_site(site, sched[sweep]);
	}

	std::size_t get_energies(std::vector<value_type>& en, std::size_t offs) const
	{
		en[offs] = calc_energy();
		return offs + 1;
	}

	std::string get_info() const
	{
		return "algorithm: single-spin, range-n couplings, with fields";
	}
private:
	std::vector<site_type> sites;
	std::vector<sched_type> sched;

	std::mt19937 rgen;
	bgen_type bgen;

	void update_site(site_type& site, const sched_type& sched)
	{
		if (site.de <= 0 || sched.r[site.de] > (bgen() >> offs)) {
			site.spin = -site.spin;
			site.de = -site.de;

			for (std::size_t k = 0; k < MAXNB; ++k) {
				site_type& neighbor = sites[site.neighbs[k]];
				neighbor.de -= 2 * site.jzv[k] * site.spin * neighbor.spin;
			}
		}
	}

	value_type calc_energy() const
	{
		value_type en = 0;

		for (std::size_t i = 0; i < sites.size(); ++i) {
			const site_type& site = sites[i];
			value_type h = site.hzv;
			for (std::size_t k = 0; k < site.nneighbs; ++k) {
				std::size_t l = site.neighbs[k];
				if (i < l) h += sites[l].spin * site.jzv[k];
			}

			en += h * site.spin;
		}

		return en;
	}
};

#endif


==> anc/an_ss_rn_fi_vdeg.h <==
/******************************************************************************

Simulated annealing codes 
v1.0

---------------------------------------------------------------------

Implementation of single-spin simulated annealing algorithm for
Ising spin glasses with range-n interactions with magnetic field
and any number of neighbors.

---------------------------------------------------------------------

Copyright (C) 2012-2013 by Sergei Isakov <isakov@itp.phys.ethz.ch>

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with this program.  If not, see <http://www.gnu.org/licenses/>.

*******************************************************************************/

#ifndef __ALGORITHM_H__
#define __ALGORITHM_H__

#include <cmath>
#include <random>
#include <vector>
#include <string>

#include "bits.h"
#include "lattice.h"
#include "utils.h"

template <typename T = uint64_t, std::size_t depth = 18>
class Algorithm {
public:
	typedef T word_type;
	typedef int value_type;
	typedef unsigned index_type;

	typedef Lattice<value_type, index_type> lattice_type;

	struct site_type {
		value_type spin;
		value_type hzv;
		std::vector<value_type> jzv;
		value_type de;
		index_type nneighbs;
		std::vector<index_type> neighbs;
	};

	struct sched_type {
		std::vector<unsigned> r;
	};

	static const std::size_t word_size = 1;
	static const std::size_t offs = 8 * sizeof(word_type) - depth;
	static const std::size_t rand_size = std::size_t(1) << depth;

	typedef bitgen_lincon<word_type> bgen_type;
//	typedef bitgen_lagfib<word_type> bgen_type;

	Algorithm() {}

	template <typename SE>
	Algorithm(const lattice_type& lattice, const std::vector<SE>& sched0)
	{
		lattice.init_sites(sites);

		unsigned maxh = 0;
		for (std::size_t i = 0; i < sites.size(); ++i) {
			site_type& site = sites[i];

			unsigned mh = 0;
			for (std::size_t k = 0; k < site.nneighbs; ++k)
				mh += std::abs(site.jzv[k]);
			mh += std::abs(site.hzv);
			if (mh > maxh) maxh = mh;
		}

		sched.resize(sched0.size());
		for (std::size_t sweep = 0; sweep < sched0.size(); ++sweep) {
			double p0 = std::exp(-2 * sched0[sweep].beta);
			double p = 1.0;

			sched[sweep].r.resize(maxh + 1);
			for (unsigned k = 1; k <= maxh; ++k) {
				p *= p0;
				sched[sweep].r[k] = rand_size * p;
			}
		}
	}

	void reset_sites(std::size_t rep)
	{
		rgen.seed(rep + 1);
		bgen.seed(rep + 1);

		// startconf
		for (std::size_t i = 0; i < sites.size(); ++i)
			sites[i].spin = 2 * int((rgen() >> 29) & 1) - 1;

		for (std::size_t i = 0; i < sites.size(); ++i) {
			site_type& site = sites[i];
			value_type h = site.hzv;
			for (std::size_t k = 0; k < site.nneighbs; ++k)
				h += site.jzv[k] * sites[site.neighbs[k]].spin;
			site.de = -h * site.spin;
		}
	}

	void do_sweep(size_t sweep)
	{
		for (auto& site : sites)
			update_site(site, sched[sweep]);
	}

	std::size_t get_energies(std::vector<value_type>& en, std::size_t offs) const
	{
		en[offs] = calc_energy();
		return offs + 1;
	}

	std::string get_info() const
	{
		return "algorithm: single-spin, range-n couplings, with fields";
	}
private:
	std::vector<site_type> sites;
	std::vector<sched_type> sched;

	std::mt19937 rgen;
	bgen_type bgen;

	void update_site(site_type& site, const sched_type& sched)
	{
		if (site.de <= 0 || sched.r[site.de] > (bgen() >> offs)) {
			site.spin = -site.spin;
			site.de = -site.de;

			for (std::size_t k = 0; k < site.nneighbs; ++k) {
				site_type& neighbor = sites[site.neighbs[k]];
				neighbor.de -= 2 * site.jzv[k] * site.spin * neighbor.spin;
			}
		}
	}

	value_type calc_energy() const
	{
		value_type en = 0;

		for (std::size_t i = 0; i < sites.size(); ++i) {
			const site_type& site = sites[i];
			value_type h = site.hzv;
			for (std::size_t k = 0; k < site.nneighbs; ++k) {
				std::size_t l = site.neighbs[k];
				if (i < l) h += sites[l].spin * site.jzv[k];
			}

			en += h * site.spin;
		}

		return en;
	}
};

#endif


==> anc/bits.h <==
/******************************************************************************

Simulated annealing codes 
v1.0

---------------------------------------------------------------------

Contains lagged Fibonacci and linear congruential random number
generators.

---------------------------------------------------------------------

Copyright (C) 2012-2013 by Sergei Isakov <isakov@itp.phys.ethz.ch>

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with this program.  If not, see <http://www.gnu.org/licenses/>.

*******************************************************************************/

#ifndef __BITS_H__
#define __BITS_H__

#include <random>

template <typename G, typename T>
inline T random_word(G& rgen, const T&)
{
	T word = T(rgen());
	for (unsigned i = 1; i < sizeof(T) / 4; ++i)
		word |= T(rgen()) << i * 32;

	return word;
}

template <typename T = uint64_t, std::size_t j = 418, std::size_t k = 1279>
class bitgen_lagfib {
public:
	typedef T word_type;

	bitgen_lagfib()
	{
		seed(1);
	}

	bitgen_lagfib(word_type seed_)
	{
		seed(seed_);
	}

	void seed(word_type seed)
	{
		std::mt19937 rgen(seed);

		for (unsigned i = 0; i < k; ++i)
			fibbuf[i] = random_word(rgen, fibbuf[i]);

		p = j;
		o = 0;
	}

	word_type operator()()
	{
		word_type r = fibbuf[p] += fibbuf[o];

		if (++p >= k) p = 0;
		if (++o >= k) o = 0;

		return r;
	}
private:
	std::size_t p;
	std::size_t o;
	word_type fibbuf[k];
};

template <typename T = uint64_t,
	T a = 6364136223846793005ULL, T c = 1442695040888963407ULL>
class bitgen_lincon {
public:
	typedef T word_type;

	bitgen_lincon()
	{
		r = 1;
	}

	bitgen_lincon(word_type seed)
	{
		r = seed;
	}

	void seed(word_type seed)
	{
		r = seed;
	}

	word_type operator()()
	{
		return r = r * a + c;
	}
private:
	word_type r;
	unsigned dummy[128];
};

#endif


==> anc/example/126_pm_nf_0000.txt <==
126
0 4 -1
1 4 -1
2 4 -1
3 4 -1
0 5 -1
1 5 1
2 5 -1
3 5 1
0 6 -1
1 6 -1
2 6 -1
3 6 -1
0 7 1
1 7 -1
2 7 1
3 7 1
4 12 -1
8 12 1
9 12 1
10 12 1
11 12 -1
5 13 -1
8 13 1
9 13 -1
10 13 -1
11 13 -1
6 14 -1
8 14 1
9 14 -1
10 14 -1
11 14 1
7 15 1
8 15 -1
9 15 -1
10 15 1
11 15 1
12 20 1
16 20 1
17 20 -1
18 20 -1
19 20 -1
13 21 -1
16 21 -1
17 21 1
18 21 1
19 21 -1
14 22 1
16 22 -1
17 22 1
18 22 -1
19 22 1
15 23 -1
16 23 1
17 23 -1
18 23 -1
19 23 -1
20 28 -1
24 28 -1
25 28 -1
26 28 1
27 28 1
21 29 -1
24 29 -1
25 29 1
26 29 1
27 29 1
22 30 1
24 30 1
25 30 -1
26 30 -1
27 30 -1
23 31 -1
24 31 -1
25 31 1
26 31 1
27 31 -1
0 64 1
1 65 1
2 66 1
3 67 -1
64 68 1
65 68 -1
66 68 -1
67 68 -1
64 69 1
65 69 1
66 69 -1
67 69 -1
64 70 -1
65 70 -1
66 70 -1
67 70 1
64 71 -1
65 71 -1
66 71 -1
67 71 -1
8 72 1
9 73 1
11 75 1
68 76 -1
72 76 -1
73 76 -1
75 76 -1
69 77 -1
72 77 -1
73 77 1
75 77 -1
70 78 1
72 78 1
73 78 -1
75 78 -1
71 79 -1
72 79 1
73 79 1
75 79 1
16 80 -1
17 81 -1
18 82 -1
19 83 -1
76 84 -1
80 84 -1
81 84 -1
82 84 1
83 84 -1
77 85 -1
80 85 1
81 85 -1
82 85 1
83 85 1
78 86 -1
80 86 -1
81 86 1
82 86 1
83 86 1
79 87 -1
80 87 -1
81 87 1
82 87 1
83 87 -1
24 88 -1
25 89 -1
26 90 1
27 91 -1
84 92 -1
88 92 -1
89 92 -1
90 92 1
91 92 1
85 93 -1
88 93 -1
89 93 1
90 93 -1
91 93 1
86 94 -1
88 94 1
89 94 -1
90 94 1
91 94 1
87 95 -1
88 95 1
89 95 1
90 95 1
91 95 1
64 128 1
65 129 1
66 130 1
67 131 1
128 132 1
129 132 1
130 132 1
131 132 -1
128 133 1
129 133 -1
130 133 1
131 133 1
128 134 1
129 134 -1
130 134 -1
131 134 1
128 135 1
129 135 1
130 135 1
131 135 1
72 136 -1
73 137 -1
75 139 1
133 141 1
136 141 -1
137 141 1
138 141 -1
139 141 -1
134 142 -1
136 142 -1
137 142 -1
138 142 -1
139 142 -1
135 143 -1
136 143 1
137 143 1
138 143 1
139 143 -1
80 144 1
81 145 -1
82 146 1
83 147 -1
144 148 -1
145 148 -1
146 148 -1
147 148 1
141 149 -1
144 149 -1
145 149 -1
146 149 -1
147 149 1
142 150 -1
144 150 1
145 150 1
146 150 -1
147 150 1
143 151 1
144 151 -1
145 151 1
146 151 -1
147 151 1
88 152 -1
89 153 1
90 154 -1
91 155 -1
148 156 -1
152 156 -1
153 156 1
154 156 -1
155 156 1
149 157 -1
152 157 1
153 157 -1
154 157 1
155 157 -1
150 158 1
152 158 1
153 158 1
154 158 -1
155 158 1
151 159 -1
152 159 1
153 159 1
154 159 1
155 159 1
128 192 -1
129 193 1
130 194 1
131 195 -1
192 196 -1
193 196 -1
194 196 -1
195 196 1
192 197 -1
193 197 -1
194 197 1
195 197 1
192 198 1
193 198 -1
194 198 -1
195 198 1
192 199 -1
193 199 1
194 199 -1
195 199 1
136 200 1
137 201 -1
138 202 -1
139 203 1
196 204 1
200 204 1
201 204 -1
202 204 -1
203 204 1
197 205 -1
200 205 1
201 205 -1
202 205 1
203 205 -1
198 206 1
200 206 -1
201 206 -1
202 206 -1
203 206 -1
199 207 -1
200 207 1
201 207 1
202 207 1
203 207 -1
144 208 1
145 209 1
146 210 1
147 211 1
204 212 1
208 212 1
209 212 -1
210 212 -1
211 212 -1
205 213 -1
208 213 1
209 213 -1
210 213 -1
211 213 1
206 214 -1
208 214 -1
209 214 -1
210 214 -1
211 214 -1
207 215 1
208 215 -1
209 215 -1
210 215 -1
211 215 -1
152 216 -1
153 217 -1
154 218 -1
155 219 -1
212 220 -1
216 220 -1
217 220 -1
218 220 1
219 220 1
213 221 -1
216 221 -1
217 221 -1
218 221 -1
219 221 1
214 222 1
216 222 -1
217 222 1
218 222 1
219 222 1
215 223 1
216 223 1
217 223 -1
218 223 -1
219 223 1


==> anc/example/503_pm_nf_0000.txt <==
503
0 4 -1
1 4 1
2 4 -1
3 4 1
0 5 -1
1 5 1
2 5 1
3 5 1
0 6 1
1 6 -1
2 6 1
3 6 1
0 7 -1
1 7 1
2 7 -1
3 7 1
4 12 -1
8 12 1
9 12 -1
10 12 -1
11 12 -1
5 13 -1
8 13 1
9 13 -1
10 13 -1
11 13 1
6 14 1
8 14 -1
9 14 -1
10 14 1
11 14 1
7 15 -1
8 15 -1
9 15 -1
10 15 -1
11 15 -1
12 20 -1
16 20 -1
17 20 -1
18 20 -1
19 20 -1
13 21 1
16 21 1
17 21 -1
18 21 1
19 21 -1
14 22 1
16 22 1
17 22 -1
18 22 1
19 22 1
15 23 -1
16 23 1
17 23 1
18 23 1
19 23 -1
20 28 -1
24 28 1
25 28 -1
26 28 -1
27 28 -1
21 29 1
24 29 -1
25 29 -1
26 29 -1
27 29 1
22 30 -1
24 30 -1
25 30 -1
26 30 1
27 30 1
23 31 1
24 31 -1
25 31 1
26 31 -1
27 31 1
28 36 -1
32 36 1
33 36 1
34 36 1
35 36 1
29 37 1
32 37 1
33 37 1
34 37 -1
35 37 -1
30 38 1
32 38 -1
33 38 -1
34 38 -1
35 38 -1
31 39 -1
32 39 1
33 39 1
34 39 1
35 39 1
36 44 -1
40 44 1
41 44 1
42 44 1
43 44 -1
37 45 1
40 45 -1
41 45 -1
42 45 -1
43 45 1
38 46 -1
40 46 1
41 46 1
42 46 -1
43 46 1
39 47 1
40 47 -1
41 47 -1
42 47 1
43 47 1
44 52 -1
48 52 1
49 52 1
50 52 1
51 52 1
45 53 -1
48 53 -1
49 53 -1
50 53 1
51 53 1
46 54 -1
48 54 1
49 54 -1
50 54 -1
51 54 -1
47 55 -1
48 55 1
49 55 -1
50 55 -1
51 55 -1
52 60 1
56 60 -1
57 60 -1
58 60 1
59 60 -1
53 61 1
56 61 1
57 61 -1
58 61 1
59 61 1
54 62 -1
56 62 1
57 62 -1
58 62 -1
59 62 -1
55 63 -1
56 63 1
57 63 1
58 63 -1
59 63 -1
0 64 -1
1 65 -1
2 66 1
3 67 -1
64 68 1
65 68 -1
66 68 1
67 68 1
64 69 -1
65 69 1
66 69 -1
67 69 1
64 70 1
65 70 1
66 70 -1
67 70 1
64 71 1
65 71 -1
66 71 1
67 71 -1
8 72 -1
9 73 1
11 75 1
68 76 1
72 76 -1
73 76 -1
75 76 -1
69 77 1
72 77 1
73 77 -1
75 77 -1
70 78 -1
72 78 -1
73 78 -1
75 78 1
71 79 1
72 79 -1
73 79 -1
75 79 -1
16 80 -1
17 81 -1
18 82 -1
19 83 -1
76 84 1
80 84 1
81 84 1
82 84 -1
83 84 1
77 85 1
80 85 1
81 85 -1
82 85 1
83 85 -1
78 86 1
80 86 1
81 86 1
82 86 1
83 86 1
79 87 -1
80 87 -1
81 87 -1
82 87 -1
83 87 -1
24 88 -1
25 89 -1
26 90 1
27 91 -1
84 92 -1
88 92 1
89 92 -1
90 92 -1
91 92 -1
85 93 1
88 93 1
89 93 -1
90 93 1
91 93 -1
86 94 1
88 94 1
89 94 1
90 94 -1
91 94 -1
87 95 -1
88 95 -1
89 95 1
90 95 1
91 95 -1
32 96 1
33 97 -1
34 98 -1
35 99 -1
92 100 1
96 100 -1
97 100 1
98 100 1
99 100 1
93 101 1
96 101 -1
97 101 1
98 101 1
99 101 1
94 102 -1
96 102 1
97 102 -1
98 102 -1
99 102 1
95 103 -1
96 103 -1
97 103 -1
98 103 1
99 103 -1
40 104 -1
41 105 1
42 106 -1
43 107 -1
100 108 -1
104 108 -1
105 108 -1
106 108 -1
107 108 -1
101 109 -1
104 109 1
105 109 -1
106 109 -1
107 109 -1
102 110 -1
104 110 -1
105 110 -1
106 110 -1
107 110 1
103 111 -1
104 111 1
105 111 1
106 111 -1
107 111 -1
48 112 1
49 113 1
50 114 1
51 115 -1
108 116 -1
112 116 1
113 116 1
114 116 -1
115 116 1
109 117 -1
112 117 -1
113 117 -1
114 117 -1
115 117 1
110 118 -1
112 118 -1
113 118 -1
114 118 1
115 118 1
111 119 1
112 119 1
113 119 -1
114 119 1
115 119 1
56 120 1
57 121 1
59 123 1
116 124 1
120 124 -1
121 124 -1
123 124 -1
117 125 1
120 125 1
121 125 -1
123 125 1
118 126 1
120 126 1
121 126 1
123 126 -1
119 127 1
120 127 -1
121 127 1
123 127 -1
64 128 1
65 129 -1
66 130 -1
67 131 -1
128 132 1
129 132 -1
130 132 1
131 132 1
128 133 1
129 133 1
130 133 1
131 133 1
128 134 -1
129 134 1
130 134 -1
131 134 -1
128 135 1
129 135 -1
130 135 1
131 135 1
72 136 -1
73 137 -1
75 139 -1
133 141 -1
136 141 -1
137 141 1
138 141 1
139 141 1
134 142 1
136 142 1
137 142 1
138 142 1
139 142 -1
135 143 -1
136 143 -1
137 143 1
138 143 -1
139 143 -1
80 144 1
81 145 1
82 146 1
83 147 -1
144 148 -1
145 148 1
146 148 -1
147 148 1
141 149 -1
144 149 1
145 149 1
146 149 -1
147 149 1
142 150 -1
144 150 1
145 150 -1
146 150 -1
147 150 -1
143 151 -1
144 151 -1
145 151 -1
146 151 1
147 151 1
88 152 1
89 153 1
90 154 1
91 155 1
148 156 -1
152 156 -1
153 156 -1
154 156 1
155 156 -1
149 157 1
152 157 -1
153 157 -1
154 157 -1
155 157 -1
150 158 1
152 158 1
153 158 -1
154 158 -1
155 158 1
151 159 -1
152 159 1
153 159 1
154 159 -1
155 159 1
96 160 -1
97 161 1
98 162 1
99 163 -1
156 164 -1
160 164 1
161 164 -1
162 164 1
163 164 -1
157 165 -1
160 165 1
161 165 1
162 165 -1
163 165 -1
158 166 1
160 166 -1
161 166 1
162 166 1
163 166 1
159 167 -1
160 167 1
161 167 -1
162 167 -1
163 167 -1
104 168 1
105 169 1
106 170 -1
107 171 1
164 172 1
168 172 -1
169 172 1
170 172 -1
171 172 -1
165 173 -1
168 173 -1
169 173 -1
170 173 1
171 173 -1
166 174 -1
168 174 1
169 174 1
170 174 1
171 174 -1
167 175 -1
168 175 -1
169 175 1
170 175 1
171 175 1
112 176 1
113 177 1
114 178 -1
115 179 1
172 180 -1
176 180 1
177 180 1
178 180 1
179 180 -1
173 181 1
176 181 1
177 181 -1
178 181 -1
179 181 1
174 182 -1
176 182 1
177 182 1
178 182 1
179 182 1
175 183 -1
176 183 1
177 183 1
178 183 -1
179 183 -1
120 184 -1
121 185 -1
123 187 -1
180 188 1
184 188 1
185 188 1
186 188 1
187 188 -1
181 189 1
184 189 1
185 189 -1
186 189 1
187 189 -1
182 190 1
184 190 1
185 190 -1
186 190 -1
187 190 1
183 191 1
184 191 -1
185 191 1
186 191 -1
187 191 -1
128 192 -1
129 193 1
130 194 -1
131 195 1
192 196 1
193 196 1
194 196 -1
195 196 -1
192 197 -1
193 197 -1
194 197 1
195 197 1
192 198 1
193 198 -1
194 198 -1
195 198 -1
192 199 1
193 199 -1
194 199 1
195 199 1
136 200 1
137 201 1
138 202 1
139 203 1
196 204 -1
200 204 1
201 204 1
202 204 1
203 204 -1
197 205 -1
200 205 1
201 205 -1
202 205 1
203 205 -1
198 206 1
200 206 -1
201 206 -1
202 206 1
203 206 1
199 207 1
200 207 -1
201 207 -1
202 207 1
203 207 1
144 208 -1
145 209 -1
146 210 -1
147 211 -1
204 212 -1
208 212 1
209 212 1
210 212 1
211 212 1
205 213 -1
208 213 -1
209 213 -1
210 213 -1
211 213 1
206 214 1
208 214 1
209 214 1
210 214 1
211 214 -1
207 215 -1
208 215 -1
209 215 1
210 215 1
211 215 -1
152 216 -1
153 217 -1
154 218 -1
155 219 -1
212 220 1
216 220 -1
217 220 -1
218 220 -1
219 220 -1
213 221 -1
216 221 -1
217 221 1
218 221 1
219 221 -1
214 222 1
216 222 -1
217 222 1
218 222 1
219 222 -1
215 223 1
216 223 -1
217 223 -1
218 223 -1
219 223 1
160 224 -1
161 225 -1
162 226 1
163 227 1
220 228 -1
224 228 1
225 228 1
226 228 -1
227 228 -1
221 229 1
224 229 1
225 229 -1
226 229 1
227 229 -1
222 230 1
224 230 -1
225 230 1
226 230 1
227 230 -1
223 231 -1
224 231 1
225 231 1
226 231 -1
227 231 1
168 232 1
169 233 -1
170 234 -1
171 235 1
228 236 1
232 236 -1
233 236 1
234 236 -1
235 236 1
229 237 1
232 237 1
233 237 1
234 237 -1
235 237 1
230 238 -1
232 238 1
233 238 1
234 238 -1
235 238 -1
231 239 -1
232 239 -1
233 239 -1
234 239 -1
235 239 1
176 240 1
177 241 1
178 242 1
179 243 1
236 244 1
240 244 1
241 244 -1
242 244 -1
243 244 1
237 245 1
240 245 1
241 245 1
242 245 -1
243 245 1
238 246 1
240 246 1
241 246 -1
242 246 -1
243 246 -1
239 247 1
240 247 1
241 247 1
242 247 -1
243 247 -1
184 248 -1
185 249 1
186 250 -1
187 251 -1
244 252 -1
248 252 1
249 252 1
250 252 1
251 252 1
245 253 1
248 253 -1
249 253 -1
250 253 1
251 253 1
246 254 -1
248 254 -1
249 254 1
250 254 -1
251 254 -1
247 255 1
248 255 1
249 255 -1
250 255 1
251 255 1
192 256 1
193 257 1
194 258 -1
195 259 -1
256 260 1
257 260 1
258 260 1
259 260 1
256 261 1
257 261 -1
258 261 1
259 261 -1
256 262 -1
257 262 -1
258 262 1
259 262 -1
256 263 1
257 263 1
258 263 1
259 263 -1
200 264 1
201 265 -1
202 266 -1
203 267 1
260 268 1
264 268 1
265 268 -1
266 268 1
267 268 1
261 269 1
264 269 -1
265 269 1
266 269 1
267 269 -1
262 270 1
264 270 -1
265 270 -1
266 270 1
267 270 1
263 271 -1
264 271 -1
265 271 1
266 271 1
267 271 -1
208 272 1
209 273 1
210 274 -1
211 275 -1
268 276 -1
272 276 -1
273 276 1
274 276 -1
275 276 -1
269 277 -1
272 277 -1
273 277 1
274 277 -1
275 277 1
270 278 -1
272 278 -1
273 278 -1
274 278 1
275 278 1
271 279 1
272 279 1
273 279 1
274 279 1
275 279 1
216 280 -1
217 281 1
218 282 -1
219 283 -1
276 284 1
280 284 1
281 284 -1
282 284 -1
283 284 1
277 285 1
280 285 -1
281 285 1
282 285 -1
283 285 -1
278 286 -1
280 286 1
281 286 -1
282 286 1
283 286 -1
279 287 1
280 287 -1
281 287 1
282 287 -1
283 287 1
224 288 -1
225 289 1
226 290 -1
227 291 1
284 292 1
288 292 -1
289 292 -1
290 292 1
291 292 -1
285 293 1
288 293 -1
289 293 -1
290 293 1
291 293 1
286 294 1
288 294 -1
289 294 1
290 294 -1
291 294 -1
287 295 1
288 295 -1
289 295 1
290 295 1
291 295 -1
232 296 1
233 297 1
234 298 -1
235 299 -1
292 300 1
296 300 -1
297 300 -1
298 300 1
299 300 1
293 301 1
296 301 -1
297 301 -1
298 301 -1
299 301 -1
294 302 -1
296 302 1
297 302 -1
298 302 1
299 302 -1
295 303 1
296 303 -1
297 303 1
298 303 -1
299 303 1
240 304 1
241 305 -1
242 306 1
243 307 -1
300 308 1
304 308 1
305 308 -1
306 308 1
307 308 1
301 309 -1
304 309 1
305 309 1
306 309 -1
307 309 -1
302 310 1
304 310 -1
305 310 -1
306 310 1
307 310 -1
303 311 -1
304 311 -1
305 311 -1
306 311 1
307 311 1
248 312 -1
249 313 -1
250 314 1
251 315 1
308 316 -1
312 316 -1
313 316 -1
314 316 1
315 316 -1
309 317 1
312 317 -1
313 317 1
314 317 1
315 317 1
310 318 1
312 318 1
313 318 -1
314 318 1
315 318 1
311 319 1
312 319 1
313 319 1
314 319 -1
315 319 -1
256 320 1
257 321 -1
258 322 -1
259 323 -1
320 324 -1
321 324 -1
322 324 1
323 324 1
320 325 -1
321 325 -1
322 325 -1
323 325 1
320 326 1
321 326 1
322 326 1
323 326 1
320 327 -1
321 327 1
322 327 -1
323 327 1
264 328 -1
265 329 1
266 330 -1
267 331 1
324 332 1
328 332 -1
329 332 -1
330 332 -1
331 332 -1
325 333 1
328 333 -1
329 333 -1
330 333 -1
331 333 -1
326 334 -1
328 334 -1
329 334 1
330 334 -1
331 334 -1
327 335 1
328 335 -1
329 335 -1
330 335 -1
331 335 -1
272 336 1
273 337 -1
274 338 -1
275 339 1
332 340 -1
336 340 -1
337 340 1
338 340 -1
339 340 -1
333 341 -1
336 341 1
337 341 1
338 341 -1
339 341 -1
334 342 1
336 342 1
337 342 1
338 342 -1
339 342 -1
335 343 1
336 343 1
337 343 1
338 343 1
339 343 1
280 344 1
281 345 1
282 346 1
283 347 1
340 348 1
344 348 -1
345 348 1
346 348 1
347 348 -1
341 349 1
344 349 1
345 349 1
346 349 1
347 349 -1
342 350 -1
344 350 1
345 350 -1
346 350 -1
347 350 -1
343 351 -1
344 351 -1
345 351 1
346 351 -1
347 351 1
288 352 -1
289 353 -1
290 354 1
291 355 1
348 356 -1
352 356 1
353 356 -1
354 356 1
355 356 -1
349 357 1
352 357 -1
353 357 -1
354 357 -1
355 357 1
350 358 1
352 358 1
353 358 -1
354 358 1
355 358 -1
351 359 1
352 359 -1
353 359 -1
354 359 1
355 359 -1
297 361 1
298 362 1
299 363 -1
356 364 1
361 364 1
362 364 -1
363 364 1
357 365 1
361 365 1
362 365 1
363 365 1
359 367 1
361 367 1
362 367 1
363 367 1
304 368 -1
305 369 -1
306 370 -1
307 371 -1
364 372 -1
368 372 1
369 372 -1
370 372 -1
371 372 -1
365 373 1
368 373 -1
369 373 -1
370 373 1
371 373 -1
368 374 -1
369 374 -1
370 374 -1
371 374 -1
367 375 1
368 375 -1
369 375 1
370 375 1
371 375 -1
312 376 -1
313 377 1
314 378 1
315 379 1
372 380 1
376 380 1
377 380 1
378 380 1
379 380 -1
374 382 1
376 382 -1
377 382 -1
378 382 1
379 382 1
375 383 1
376 383 -1
377 383 1
378 383 1
379 383 1
320 384 -1
321 385 -1
322 386 1
323 387 -1
384 388 -1
385 388 -1
386 388 1
387 388 1
384 389 -1
385 389 -1
386 389 1
387 389 1
384 390 1
385 390 1
386 390 1
387 390 -1
328 392 -1
329 393 -1
330 394 1
388 396 -1
392 396 1
393 396 -1
394 396 -1
389 397 -1
392 397 1
393 397 -1
394 397 -1
390 398 -1
392 398 1
393 398 1
394 398 -1
392 399 1
393 399 1
394 399 1
336 400 -1
337 401 1
338 402 1
339 403 -1
396 404 -1
400 404 -1
401 404 -1
402 404 1
403 404 1
397 405 -1
400 405 -1
401 405 -1
402 405 1
403 405 1
398 406 1
400 406 1
401 406 1
402 406 -1
403 406 -1
399 407 -1
400 407 -1
401 407 1
402 407 1
403 407 -1
344 408 1
345 409 1
346 410 -1
347 411 -1
404 412 -1
408 412 1
409 412 -1
410 412 1
411 412 1
405 413 -1
408 413 -1
409 413 1
410 413 1
411 413 -1
406 414 -1
408 414 -1
409 414 1
410 414 1
411 414 -1
407 415 -1
408 415 -1
409 415 -1
410 415 1
411 415 -1
352 416 1
353 417 -1
354 418 -1
355 419 1
412 420 -1
416 420 -1
417 420 1
418 420 1
419 420 1
413 421 1
416 421 -1
417 421 1
418 421 1
419 421 -1
414 422 1
416 422 1
417 422 1
418 422 -1
419 422 1
361 425 -1
362 426 1
363 427 -1
420 428 1
424 428 1
425 428 -1
426 428 1
427 428 1
421 429 -1
424 429 -1
425 429 1
426 429 1
427 429 1
422 430 1
424 430 1
425 430 1
426 430 -1
427 430 -1
424 431 -1
425 431 -1
426 431 -1
427 431 -1
368 432 -1
369 433 1
370 434 -1
371 435 -1
428 436 -1
432 436 -1
433 436 1
434 436 1
435 436 -1
429 437 1
432 437 1
433 437 -1
434 437 1
435 437 -1
430 438 -1
432 438 -1
433 438 -1
434 438 1
435 438 -1
431 439 -1
432 439 1
433 439 -1
434 439 -1
435 439 -1
376 440 1
377 441 -1
378 442 1
379 443 1
436 444 -1
440 444 -1
441 444 -1
442 444 -1
443 444 1
437 445 1
440 445 -1
441 445 -1
442 445 -1
443 445 1
438 446 1
440 446 1
441 446 -1
442 446 1
443 446 1
439 447 1
440 447 -1
441 447 1
442 447 -1
443 447 -1
384 448 1
385 449 1
386 450 -1
387 451 -1
448 452 1
449 452 -1
450 452 1
451 452 -1
448 453 -1
449 453 -1
450 453 -1
451 453 -1
448 454 1
449 454 -1
450 454 -1
451 454 -1
448 455 1
449 455 -1
450 455 1
451 455 -1
392 456 -1
393 457 1
394 458 1
452 460 1
456 460 1
457 460 -1
458 460 1
459 460 -1
453 461 1
456 461 -1
457 461 1
458 461 1
459 461 -1
454 462 1
456 462 1
457 462 -1
458 462 1
459 462 -1
455 463 1
456 463 -1
457 463 1
458 463 -1
459 463 1
400 464 -1
401 465 1
402 466 1
403 467 1
460 468 1
464 468 1
465 468 -1
466 468 1
467 468 -1
461 469 -1
464 469 1
465 469 1
466 469 -1
467 469 1
462 470 1
464 470 1
465 470 1
466 470 -1
467 470 1
463 471 1
464 471 1
465 471 -1
466 471 -1
467 471 1
408 472 1
409 473 1
410 474 1
411 475 -1
468 476 1
472 476 1
473 476 1
474 476 1
475 476 -1
469 477 -1
472 477 1
473 477 1
474 477 1
475 477 1
470 478 -1
472 478 1
473 478 -1
474 478 -1
475 478 1
471 479 -1
472 479 -1
473 479 -1
474 479 -1
475 479 1
416 480 -1
417 481 -1
418 482 1
419 483 1
476 484 1
480 484 1
481 484 1
482 484 -1
483 484 -1
477 485 -1
480 485 -1
481 485 1
482 485 1
483 485 -1
478 486 -1
480 486 -1
481 486 1
482 486 -1
483 486 1
479 487 -1
480 487 1
481 487 1
482 487 1
483 487 1
424 488 -1
425 489 1
426 490 -1
427 491 -1
484 492 -1
488 492 -1
489 492 1
490 492 1
491 492 1
485 493 1
488 493 1
489 493 -1
490 493 -1
491 493 -1
486 494 1
488 494 1
489 494 -1
490 494 -1
491 494 -1
487 495 1
488 495 1
489 495 -1
490 495 -1
491 495 1
432 496 -1
433 497 -1
434 498 1
435 499 1
492 500 -1
496 500 -1
497 500 -1
498 500 -1
499 500 -1
493 501 1
496 501 1
497 501 -1
498 501 -1
499 501 -1
494 502 -1
496 502 1
497 502 -1
498 502 -1
499 502 -1
495 503 1
496 503 -1
497 503 -1
498 503 -1
499 503 -1
440 504 1
441 505 -1
442 506 -1
443 507 1
500 508 -1
504 508 -1
505 508 1
506 508 -1
507 508 1
501 509 -1
504 509 -1
505 509 1
506 509 1
507 509 -1
502 510 1
504 510 -1
505 510 -1
506 510 -1
507 510 1
503 511 1
504 511 1
505 511 -1
506 511 1
507 511 -1


==> anc/example/instance.txt <==
256
0 1 1
0 16 -1
1 2 -1
1 17 -1
2 3 -1
2 18 -1
3 4 -1
3 19 1
4 5 1
4 20 -1
5 6 -1
5 21 -1
6 7 1
6 22 1
7 8 1
7 23 1
8 9 1
8 24 1
9 10 1
9 25 1
10 11 1
10 26 -1
11 12 -1
11 27 -1
12 13 -1
12 28 1
13 14 1
13 29 -1
14 15 1
14 30 -1
0 15 1
15 31 -1
16 17 1
16 32 1
17 18 -1
17 33 1
18 19 -1
18 34 -1
19 20 -1
19 35 -1
20 21 1
20 36 1
21 22 1
21 37 -1
22 23 1
22 38 -1
23 24 1
23 39 1
24 25 1
24 40 -1
25 26 1
25 41 1
26 27 -1
26 42 1
27 28 -1
27 43 1
28 29 -1
28 44 -1
29 30 1
29 45 -1
30 31 -1
30 46 -1
16 31 -1
31 47 -1
32 33 -1
32 48 1
33 34 -1
33 49 -1
34 35 1
34 50 1
35 36 1
35 51 1
36 37 1
36 52 1
37 38 1
37 53 -1
38 39 -1
38 54 1
39 40 -1
39 55 -1
40 41 -1
40 56 1
41 42 1
41 57 -1
42 43 1
42 58 -1
43 44 -1
43 59 -1
44 45 -1
44 60 1
45 46 1
45 61 1
46 47 -1
46 62 1
32 47 -1
47 63 1
48 49 -1
48 64 -1
49 50 -1
49 65 1
50 51 1
50 66 1
51 52 1
51 67 -1
52 53 1
52 68 1
53 54 -1
53 69 -1
54 55 -1
54 70 1
55 56 -1
55 71 -1
56 57 -1
56 72 1
57 58 -1
57 73 1
58 59 1
58 74 -1
59 60 -1
59 75 1
60 61 -1
60 76 -1
61 62 1
61 77 1
62 63 -1
62 78 1
48 63 -1
63 79 -1
64 65 -1
64 80 1
65 66 -1
65 81 -1
66 67 -1
66 82 1
67 68 1
67 83 1
68 69 1
68 84 1
69 70 -1
69 85 1
70 71 1
70 86 1
71 72 -1
71 87 1
72 73 1
72 88 -1
73 74 1
73 89 -1
74 75 -1
74 90 -1
75 76 -1
75 91 -1
76 77 1
76 92 -1
77 78 -1
77 93 1
78 79 -1
78 94 1
64 79 1
79 95 1
80 81 -1
80 96 -1
81 82 -1
81 97 1
82 83 -1
82 98 -1
83 84 -1
83 99 1
84 85 1
84 100 -1
85 86 -1
85 101 -1
86 87 -1
86 102 1
87 88 1
87 103 1
88 89 1
88 104 -1
89 90 -1
89 105 -1
90 91 1
90 106 -1
91 92 1
91 107 1
92 93 -1
92 108 -1
93 94 -1
93 109 1
94 95 -1
94 110 1
80 95 -1
95 111 1
96 97 1
96 112 -1
97 98 1
97 113 1
98 99 -1
98 114 1
99 100 -1
99 115 1
100 101 -1
100 116 -1
101 102 1
101 117 1
102 103 1
102 118 1
103 104 1
103 119 -1
104 105 1
104 120 -1
105 106 -1
105 121 1
106 107 -1
106 122 -1
107 108 -1
107 123 -1
108 109 1
108 124 -1
109 110 1
109 125 1
110 111 -1
110 126 1
96 111 1
111 127 1
112 113 -1
112 128 1
113 114 1
113 129 1
114 115 -1
114 130 1
115 116 -1
115 131 -1
116 117 -1
116 132 -1
117 118 -1
117 133 -1
118 119 1
118 134 -1
119 120 1
119 135 1
120 121 -1
120 136 1
121 122 1
121 137 1
122 123 1
122 138 -1
123 124 1
123 139 -1
124 125 1
124 140 1
125 126 -1
125 141 1
126 127 1
126 142 1
112 127 -1
127 143 1
128 129 -1
128 144 1
129 130 -1
129 145 -1
130 131 1
130 146 1
131 132 -1
131 147 -1
132 133 1
132 148 -1
133 134 1
133 149 1
134 135 1
134 150 1
135 136 -1
135 151 1
136 137 -1
136 152 1
137 138 -1
137 153 1
138 139 -1
138 154 -1
139 140 1
139 155 1
140 141 1
140 156 1
141 142 -1
141 157 1
142 143 -1
142 158 -1
128 143 1
143 159 -1
144 145 -1
144 160 -1
145 146 -1
145 161 1
146 147 1
146 162 1
147 148 1
147 163 -1
148 149 -1
148 164 1
149 150 1
149 165 1
150 151 -1
150 166 1
151 152 1
151 167 1
152 153 -1
152 168 -1
153 154 -1
153 169 -1
154 155 -1
154 170 -1
155 156 -1
155 171 -1
156 157 1
156 172 1
157 158 -1
157 173 -1
158 159 1
158 174 -1
144 159 -1
159 175 -1
160 161 1
160 176 1
161 162 1
161 177 1
162 163 1
162 178 -1
163 164 1
163 179 -1
164 165 -1
164 180 1
165 166 1
165 181 -1
166 167 -1
166 182 -1
167 168 1
167 183 1
168 169 1
168 184 1
169 170 1
169 185 -1
170 171 1
170 186 -1
171 172 -1
171 187 -1
172 173 1
172 188 1
173 174 1
173 189 -1
174 175 -1
174 190 -1
160 175 -1
175 191 -1
176 177 -1
176 192 1
177 178 1
177 193 1
178 179 1
178 194 -1
179 180 -1
179 195 1
180 181 -1
180 196 1
181 182 1
181 197 1
182 183 -1
182 198 1
183 184 1
183 199 1
184 185 -1
184 200 -1
185 186 1
185 201 -1
186 187 -1
186 202 -1
187 188 -1
187 203 -1
188 189 -1
188 204 -1
189 190 -1
189 205 -1
190 191 -1
190 206 1
176 191 1
191 207 -1
192 193 1
192 208 1
193 194 -1
193 209 -1
194 195 -1
194 210 1
195 196 1
195 211 -1
196 197 -1
196 212 -1
197 198 1
197 213 1
198 199 1
198 214 1
199 200 -1
199 215 -1
200 201 -1
200 216 -1
201 202 1
201 217 1
202 203 -1
202 218 -1
203 204 1
203 219 -1
204 205 1
204 220 -1
205 206 -1
205 221 -1
206 207 -1
206 222 -1
192 207 -1
207 223 -1
208 209 1
208 224 1
209 210 1
209 225 1
210 211 1
210 226 -1
211 212 -1
211 227 1
212 213 -1
212 228 1
213 214 1
213 229 -1
214 215 -1
214 230 -1
215 216 1
215 231 -1
216 217 1
216 232 1
217 218 1
217 233 -1
218 219 -1
218 234 1
219 220 -1
219 235 -1
220 221 -1
220 236 1
221 222 1
221 237 -1
222 223 1
222 238 -1
208 223 -1
223 239 -1
224 225 -1
224 240 1
225 226 1
225 241 1
226 227 -1
226 242 -1
227 228 -1
227 243 1
228 229 -1
228 244 1
229 230 1
229 245 1
230 231 1
230 246 1
231 232 1
231 247 -1
232 233 -1
232 248 1
233 234 1
233 249 -1
234 235 1
234 250 1
235 236 -1
235 251 1
236 237 1
236 252 1
237 238 -1
237 253 -1
238 239 -1
238 254 1
224 239 1
239 255 -1
240 241 1
0 240 1
241 242 1
1 241 1
242 243 1
2 242 -1
243 244 1
3 243 -1
244 245 1
4 244 -1
245 246 1
5 245 -1
246 247 1
6 246 -1
247 248 1
7 247 -1
248 249 1
8 248 -1
249 250 -1
9 249 1
250 251 1
10 250 -1
251 252 1
11 251 -1
252 253 -1
12 252 -1
253 254 1
13 253 -1
254 255 -1
14 254 1
240 255 1
15 255 1


==> anc/example/sample_runs.txt <==
../an_ms_r1_nf -l instance.txt -s 200 -r 1000
      -360      3857       0.0602656    instance.txt
      -356     12554        0.196156    instance.txt
      -352     22059        0.344672    instance.txt
      -348     20206        0.315719    instance.txt
      -344      4984        0.077875    instance.txt
      -340       337      0.00526563    instance.txt
      -336         3      4.6875e-05    instance.txt

../an_ms_r1_nf_v0 -l instance.txt -s 200 -r 1000
      -360      3611       0.0564219    instance.txt
      -356     12061        0.188453    instance.txt
      -352     21815        0.340859    instance.txt
      -348     20448          0.3195    instance.txt
      -344      5532       0.0864375    instance.txt
      -340       512           0.008    instance.txt
      -336        19     0.000296875    instance.txt
      -332         2       3.125e-05    instance.txt

../an_ss_ge_fi -l instance.txt -s 200 -r 1000
      -360        65           0.065    instance.txt
      -356       207           0.207    instance.txt
      -352       326           0.326    instance.txt
      -348       326           0.326    instance.txt
      -344        70            0.07    instance.txt
      -340         6           0.006    instance.txt

../an_ss_ge_nf_bp -l instance.txt -s 200 -r 1000
      -360       117           0.117    instance.txt
      -356       288           0.288    instance.txt
      -352       360            0.36    instance.txt
      -348       213           0.213    instance.txt
      -344        22           0.022    instance.txt

../an_ss_rn_fi -l instance.txt -s 200 -r 1000
      -360        47           0.047    instance.txt
      -356       198           0.198    instance.txt
      -352       339           0.339    instance.txt
      -348       341           0.341    instance.txt
      -344        71           0.071    instance.txt
      -340         3           0.003    instance.txt
      -336         1           0.001    instance.txt



==> anc/lattice.h <==
/******************************************************************************

Simulated annealing codes 
v1.0

---------------------------------------------------------------------

Contains lattice-related functions (reading from file, etc).

---------------------------------------------------------------------

Copyright (C) 2012-2013 by Sergei Isakov <isakov@itp.phys.ethz.ch>

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with this program.  If not, see <http://www.gnu.org/licenses/>.

*******************************************************************************/

#ifndef __LATTICE_H__
#define __LATTICE_H__

#include <vector>
#include <string>
#include <fstream>
#include <algorithm>

#include "utils.h"

template <typename V, typename I>
class Lattice {
public:
	typedef V value_type;
	typedef I index_type;
private:
	struct Link {
		index_type s0;
		index_type s1;
		value_type cval;

		bool operator<(const Link& rhs) const
		{
			return std::fabs(cval) < std::fabs(rhs.cval);
		}
	};
public:
	Lattice(const std::string& lattice_file) : lattice_file(lattice_file)
	{
		std::ifstream fin;
		fin.open(lattice_file.c_str(), std::ios_base::in);
		if (!fin)
			throw std::runtime_error("cannot open file " + lattice_file + " to read lattice");

		maxs = 0;
		links.reserve(32768);

		bool first_line = true;
		while (1) {
			if (first_line) {
				std::string line;
				getline(fin, line, '\n');
				first_line = false;
				continue;
			}

			index_type s0, s1;
			value_type cval;
			fin >> s0 >> s1 >> cval;
			if (!fin) break;
			
			if (s0 < 0 || s1 < 0)
				throw std::runtime_error("negative spin index in file " + lattice_file);

			links.push_back({ index_type(s0), index_type(s1), cval });

			maxs = s0 > maxs ? s0 : maxs;
			maxs = s1 > maxs ? s1 : maxs;
		}

		fin.close();

		nsites = 0;
		std::vector<index_type> phys_sites(maxs + 1, index_type(-1));

		for (std::size_t i = 0; i < links.size(); ++i) {
			Link& link = links[i];

			if (phys_sites[link.s0] == index_type(-1))
				link.s0 = phys_sites[link.s0] = nsites++;
			else
				link.s0 = phys_sites[link.s0];

			if (phys_sites[link.s1] == index_type(-1))
				link.s1 = phys_sites[link.s1] = nsites++;
 			else
				link.s1 = phys_sites[link.s1];
		}

		// need this for higher ranges
		std::sort(links.begin(), links.end());
	}
	
	template <typename ST>
	void init_sites(std::vector<ST>& sites) const
	{
		sites.reserve(nsites);
		sites.resize(nsites);

		for (std::size_t i = 0; i < links.size(); ++i) {
			const Link& link = links[i];

			if (link.s0 == link.s1)
				sites[link.s0].hzv = link.cval;
			else {
				sites[link.s0].jzv.push_back(link.cval);
				sites[link.s0].neighbs.push_back(link.s1);
				++sites[link.s0].nneighbs;

				sites[link.s1].jzv.push_back(link.cval);
				sites[link.s1].neighbs.push_back(link.s0);
				++sites[link.s1].nneighbs;
			}
		}
	}

	template <typename ST>
	void init_sites(std::vector<ST>& sites, unsigned maxnb) const
	{
		sites.reserve(nsites);
		sites.resize(nsites);

		for (std::size_t i = 0; i < links.size(); ++i) {
			const Link& link = links[i];

			if (link.s0 == link.s1)
				sites[link.s0].hzv = link.cval;
			else {
				index_type& nneighb0 = sites[link.s0].nneighbs;
				if (nneighb0 >= maxnb)
					throw std::runtime_error("two many neighbors in lattice file "
						+ lattice_file + "; must be less or equal to " + to_s(maxnb));
				sites[link.s0].jzv[nneighb0] = link.cval;
				sites[link.s0].neighbs[nneighb0] = link.s1;
				++nneighb0;

				index_type& nneighb1 = sites[link.s1].nneighbs;
				if (nneighb1 >= maxnb)
					throw std::runtime_error("two many neighbors in lattice file "
						+ lattice_file + "; must be less or equal to " + to_s(maxnb));
				sites[link.s1].jzv[nneighb1] = link.cval;
				sites[link.s1].neighbs[nneighb1] = link.s0;
				++nneighb1;
			}
		}
	}
private:
	const std::string& lattice_file;

	std::size_t nsites;
	std::vector<Link> links;
	index_type maxs;
};

#endif


==> anc/main2.cc <==
/******************************************************************************

Simulated annealing codes 
v1.0

---------------------------------------------------------------------

Main function for single-threaded codes.

---------------------------------------------------------------------

Copyright (C) 2012-2013 by Sergei Isakov <isakov@itp.phys.ethz.ch>

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with this program.  If not, see <http://www.gnu.org/licenses/>.

*******************************************************************************/

#include <string>
#include <vector>
#include <iostream>
#include <iomanip>
#include <stdexcept>

#include "sched.h"
#include "usage.h"
#include "utils.h"
#include "output.h"

#ifndef ALGORITHM
#error "Please specify the algorithm"
#else
#include ALGORITHM
#endif

int main(int argc, char *argv[])
{
	try {
		double t0 = get_time();

		// command line arguments

		amap_type args = parse_args(argc, argv);

		opt<std::string> latfile = get_sarg(args, "l");
		if (!latfile) usage("lattice is not provided", false);
		opt<unsigned> nsweeps = get_uarg(args, "s");
		opt<unsigned> nreps = get_uarg(args, "r");
		if (!nreps) usage("nreps is not provided", false);
		opt<double> beta0 = get_darg(args, "b0", 0.1);
		opt<double> beta1 = get_darg(args, "b1", 3.0);
		opt<unsigned> rep0 = get_uarg(args, "r0", 0);
		opt<unsigned> verbose = get_uarg(args, "v", 0);
		opt<unsigned> lowest = get_uarg(args, "g", 0);
		opt<std::string> sched_kind = get_sarg(args, "sched", "lin");
		bool def_sched = *sched_kind == "lin" || *sched_kind == "exp";
		if (!nsweeps && def_sched)
			usage("nsweeps is not provided", false);

		typedef Algorithm<> alg_type;
		typedef alg_type::lattice_type lattice_type;

		// read lattice

		lattice_type lattice(*latfile);

		// schedule

		std::vector<sched_entry> sched = get_sched(*sched_kind, *nsweeps, *beta0, *beta1);
		*nsweeps = sched.size();

		// init annealing

		alg_type alg(lattice, sched);

		std::size_t offs = 0;
		typedef Algorithm<>::value_type value_type;
		std::vector<value_type> en(*nreps * alg_type::word_size, 0);

		if (*verbose) {
			if (def_sched)
				std::cout << "#" << *sched_kind << " schedule: nsweeps="
					<< *nsweeps << " b0=" << *beta0 << " b1=" << *beta1;
			else
				std::cout << "#schedule from file " << *sched_kind
					<< ": nsweeps=" << *nsweeps;
			std::cout << "; rep0=" << *rep0 << " nreps=" << *nreps << "\n";
			std::cout << "#" << alg.get_info() << "\n";
		}

		double t1 = get_time();
		if (*verbose) std::cout << "#init done in " << t1 - t0 << " s\n";

		double t2 = get_time();

		// main loop

		for (std::size_t rep = *rep0; rep < *nreps + *rep0; ++rep) {
			alg.reset_sites(rep);
			for (std::size_t sweep = 0; sweep < *nsweeps; ++sweep)
				alg.do_sweep(sweep);

			offs = alg.get_energies(en, offs);
		}

		double t3 = get_time();
		if (*verbose) std::cout << "#work done in " << t3 - t2 << " s\n";

		double t4 = get_time();

		// print results

		print_results(en, *latfile, *rep0, *nreps, *lowest);

		double t5 = get_time();
		if (*verbose) std::cout << "#outp done in " << t5 - t4 << " s\n";
	} catch (std::exception& e) {
		std::cerr << "error: " << e.what() << std::endl;
	} catch (...) {
		std::cerr << "unknown error" << std::endl;
	}

	return 0;
}


==> anc/main_omp2.cc <==
/******************************************************************************

Simulated annealing codes 
v1.0

---------------------------------------------------------------------

Main function for multi-threaded codes using OPENMP.

---------------------------------------------------------------------

Copyright (C) 2012-2013 by Sergei Isakov <isakov@itp.phys.ethz.ch>

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with this program.  If not, see <http://www.gnu.org/licenses/>.

*******************************************************************************/

#include <string>
#include <vector>
#include <memory>
#include <iostream>
#include <iomanip>
#include <stdexcept>

#ifdef _OPENMP
#	include "omp.h"
#else
#	error "openmp is required"
#endif

#include "sched.h"
#include "usage.h"
#include "utils.h"
#include "output.h"

#ifndef ALGORITHM
#error "Please specify the algorithm"
#else
#include ALGORITHM
#endif

int main(int argc, char *argv[])
{
	try {
		double t0 = get_time();

		// command line arguments

		amap_type args = parse_args(argc, argv);

		opt<std::string> latfile = get_sarg(args, "l");
		if (!latfile) usage("lattice is not provided", false);
		opt<unsigned> nsweeps = get_uarg(args, "s");
		opt<unsigned> nreps = get_uarg(args, "r");
		if (!nreps) usage("nreps is not provided", false);
		opt<double> beta0 = get_darg(args, "b0", 0.1);
		opt<double> beta1 = get_darg(args, "b1", 3.0);
		opt<unsigned> rep0 = get_uarg(args, "r0", 0);
		opt<unsigned> verbose = get_uarg(args, "v", 0);
		opt<unsigned> lowest = get_uarg(args, "g", 0);
		opt<unsigned> nthreads = get_uarg(args, "t", omp_get_max_threads());
		opt<std::string> sched_kind = get_sarg(args, "sched", "lin");
		bool def_sched = *sched_kind == "lin" || *sched_kind == "exp";
		if (!nsweeps && def_sched)
			usage("nsweeps is not provided", false);

		typedef Algorithm<> alg_type;
		typedef alg_type::lattice_type lattice_type;

		// read lattice

		lattice_type lattice(*latfile);

		// schedule

		std::vector<sched_entry> sched = get_sched(*sched_kind, *nsweeps, *beta0, *beta1);
		*nsweeps = sched.size();

		// init annealing

		unsigned n = std::min(*nthreads, *nreps - *rep0);
		std::vector<alg_type> algs(n);

#ifdef OMP_VERSION_2
		#pragma omp parallel num_threads(n)
		{
			unsigned m = omp_get_thread_num();
			algs[m] = alg_type(lattice, sched);
		}
#else
		algs[0] = alg_type(lattice, sched);
#endif

		typedef alg_type::value_type value_type;
		std::vector<value_type> en(*nreps * alg_type::word_size, 0);

		if (*verbose) {
			if (def_sched)
				std::cout << "#" << *sched_kind << " schedule: nsweeps="
					<< *nsweeps << " b0=" << *beta0 << " b1=" << *beta1;
			else
				std::cout << "#schedule from file " << *sched_kind
					<< ": nsweeps=" << *nsweeps;
			std::cout << "; rep0=" << *rep0 << " nreps=" << *nreps << "\n";
			std::cout << "#" << algs[0].get_info() << "\n";
			std::cout << "#running " << algs.size() << " omp threads" << "\n";
		}

		double t1 = get_time();
		if (*verbose) std::cout << "#init done in " << t1 - t0 << " s\n";

		double t2 = get_time();

		#pragma omp parallel num_threads(n)
		{
			unsigned n = omp_get_num_threads();
			unsigned m = omp_get_thread_num();

#ifndef OMP_VERSION_2
			if (m > 0) algs[m] = algs[0];
#endif

			std::size_t r0 = *rep0 + *nreps * m / n;
			std::size_t r1 = *rep0 + *nreps * (m + 1) / n;
			std::size_t offs = *nreps * m / n * alg_type::word_size;

			// main loop

			for (std::size_t rep = r0; rep < r1; ++rep) {
				algs[m].reset_sites(rep);
				for (std::size_t sweep = 0; sweep < *nsweeps; ++sweep)
					algs[m].do_sweep(sweep);

				offs = algs[m].get_energies(en, offs);
			}
		}

		double t3 = get_time();
		if (*verbose) std::cout << "#work done in " << t3 - t2 << " s\n";

		double t4 = get_time();

		// print results

		print_results(en, *latfile, *rep0, *nreps, *lowest);

		double t5 = get_time();
		if (*verbose) std::cout << "#outp done in " << t5 - t4 << " s\n";
	} catch (std::exception& e) {
		std::cerr << "error: " << e.what() << std::endl;
	} catch (...) {
		std::cerr << "unknown error" << std::endl;
	}

	return 0;
}


==> anc/ms_config.h <==
/******************************************************************************

Simulated annealing codes 
v1.0

---------------------------------------------------------------------

Defines flags that specify the number of neighbors to use in
multi-spin codes. Contains a function that checks whether the
specified number of neighbors is implemented.

---------------------------------------------------------------------

Copyright (C) 2012-2013 by Sergei Isakov <isakov@itp.phys.ethz.ch>

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with this program.  If not, see <http://www.gnu.org/licenses/>.

*******************************************************************************/

#ifndef __MS_CONFIG_H__
#define __MS_CONFIG_H__

#define USE_1_NEIGHB
#define USE_2_NEIGHB
#define USE_3_NEIGHB
#define USE_4_NEIGHB
#define USE_5_NEIGHB
#define USE_6_NEIGHB

inline bool check_number_of_neighbors(unsigned nneighbs)
{
	switch (nneighbs) {
	case 1:
#ifdef USE_1_NEIGHB
		return true;
#else
		return false;
#endif
	case 2:
#ifdef USE_2_NEIGHB
		return true;
#else
		return false;
#endif
	case 3:
#ifdef USE_3_NEIGHB
		return true;
#else
		return false;
#endif
	case 4:
#ifdef USE_4_NEIGHB
		return true;
#else
		return false;
#endif
	case 5:
#ifdef USE_5_NEIGHB
		return true;
#else
		return false;
#endif
	case 6:
#ifdef USE_6_NEIGHB
		return true;
#else
		return false;
#endif
	default:
		return false;
	}
}

#endif


==> anc/output.h <==
/******************************************************************************

Simulated annealing codes 
v1.0

---------------------------------------------------------------------

Contains a function that prints results.

---------------------------------------------------------------------

Copyright (C) 2012-2013 by Sergei Isakov <isakov@itp.phys.ethz.ch>

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with this program.  If not, see <http://www.gnu.org/licenses/>.

*******************************************************************************/

#ifndef __OUTPUT_H__
#define __OUTPUT_H__

#include <map>
#include <string>
#include <vector>

template <typename value_type>
void print_results(const std::vector<value_type>& en,
	const std::string& latfile, unsigned rep0, unsigned nreps, bool lowest)
{
	std::map<value_type, std::size_t> map;
	for (std::size_t i = 0; i < en.size(); ++i) {
		/* typename std::map<value_type, std::size_t>::iterator it = map.find(en[i]); */

		auto it = map.begin();
		while (it != map.end()) {
			if (std::fabs(it->first - en[i]) < 1e-08)
				break;

			++it;
		}

		if (it == map.end())
			map[en[i]] = 1;
		else
			++it->second;
	}

	double scale = 1.0 / en.size();
	typename std::map<value_type, std::size_t>::const_iterator it = map.begin();
	for (; it != map.end(); ++it) {
		std::cout << std::setw(10) << it->first;
		std::cout << std::setw(10) << it->second;
		std::cout << std::setw(16) << double(it->second) * scale;
//		std::cout << std::setw(10) << rep0 << std::setw(10) << nreps;
		std::cout << "    " << latfile << "\n";

		if (lowest) break;
	}
}

#endif



==> anc/sched.h <==
/******************************************************************************

Simulated annealing codes 
v1.0

---------------------------------------------------------------------

Contains a function that reads from file or generates a schedule
to run simulated annealing.

---------------------------------------------------------------------

Copyright (C) 2012-2013 by Sergei Isakov <isakov@itp.phys.ethz.ch>

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with this program.  If not, see <http://www.gnu.org/licenses/>.

*******************************************************************************/

#ifndef __SCHED_H__
#define __SCHED_H__

#include <cmath>
#include <string>
#include <vector>
#include <fstream>
#include <stdexcept>

struct sched_entry {
	double beta;
};

inline std::vector<sched_entry> get_sched(const std::string sched_kind,
	unsigned nsweeps, double beta0, double beta1)
{
	std::vector<sched_entry> sched;

	if (sched_kind == "lin") {
		sched.resize(nsweeps);
		double bscale = nsweeps > 1 ? (beta1 - beta0) / (nsweeps - 1) : 0.0;
		for (std::size_t i = 0; i < nsweeps; ++i)
			sched[i].beta = beta0 + bscale * i;
	} else if (sched_kind == "exp") {
		sched.resize(nsweeps);
		sched[0].beta = beta0;
		double db = std::pow(beta1 / beta0, 1.0 / (nsweeps - 1));
		for (std::size_t i = 1; i < nsweeps; ++i)
			sched[i].beta = sched[i - 1].beta * db;
	} else {
		std::ifstream fin;
		fin.open(sched_kind.c_str(), std::ios_base::in);
		if (!fin)
			throw std::runtime_error("cannot open file " + sched_kind + " to read schedule");

		sched.reserve(10000);

		while (1) {
			double beta;
			fin >> beta;
			if (!fin) break;
			sched.push_back({beta});
		}

		fin.close();
	}

	return sched;
}

#endif



==> anc/ss_config.h <==
/******************************************************************************

Simulated annealing codes 
v1.0

---------------------------------------------------------------------

Defines a flag that controls the maximum number of neigbors in
single-spins codes with fixed number of neighbors.

---------------------------------------------------------------------

Copyright (C) 2012-2013 by Sergei Isakov <isakov@itp.phys.ethz.ch>

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with this program.  If not, see <http://www.gnu.org/licenses/>.

*******************************************************************************/

#ifndef __MS_CONFIG_H__
#define __MS_CONFIG_H__

#define MAX_NUM_NEIGHBORS 6

#endif


==> anc/usage.h <==
/******************************************************************************

Simulated annealing codes 
v1.0

---------------------------------------------------------------------

Contains a function that prints the usage of the programs.

---------------------------------------------------------------------

Copyright (C) 2012-2013 by Sergei Isakov <isakov@itp.phys.ethz.ch>

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with this program.  If not, see <http://www.gnu.org/licenses/>.

*******************************************************************************/

#ifndef __USAGE_H__
#define __USAGE_H__

#include <string>
#include <iostream>
#include <stdexcept>

inline void usage(const std::string& msg, bool multi_threaded)
{
	std::cerr << "usage: " << "\n";
	std::cerr << "an.e -l lattice -s nsweeps -r nreps";
	std::cerr << " [-b0 beta0] [-b1 beta1] [-r0 rep0]";
	std::cerr << " [-v] [-sched sched_kind] [-t nthreads]\n";
	std::cerr << "where optional parameters are in square brackets\n";
	std::cerr << " -l lattice        --- lattice file\n";
	std::cerr << " -s nsweeps        --- number of sweeps\n";
	std::cerr << " -r nreps          --- number of repetitions\n";
	std::cerr << " -r0 rep0          --- start repetition; default value: 0\n";
	std::cerr << " -b0 beta0         --- initial inverse temperature; default value: 0.1\n";
	std::cerr << " -b1 beta1         --- final inverse temperature; default value: 3.0\n";
	std::cerr << " -sched sched_kind --- schedule kind: lin or exp or file name; default value: lin\n";
	std::cerr << " -v                --- verbose mode; prints some info including timing info\n";
    std::cerr << " -g                --- prints only the lowest energy solution\n";
	if (multi_threaded)
		std::cerr << " -t nthreads       --- number of threads\n";

	if (!msg.empty())
		throw std::runtime_error(msg);
}

#endif



==> anc/utils.h <==
/******************************************************************************

Simulated annealing codes 
v1.0

---------------------------------------------------------------------

Contains miscellaneous utility codes: conversion of numbers to
strings and vice versa, optional class, parsing of command-line
arguments, time function to measure time intervals.

---------------------------------------------------------------------

Copyright (C) 2012-2013 by Sergei Isakov <isakov@itp.phys.ethz.ch>

This program is free software: you can redistribute it and/or modify
it under the terms of the GNU General Public License as published by
the Free Software Foundation, either version 3 of the License, or
(at your option) any later version.

This program is distributed in the hope that it will be useful,
but WITHOUT ANY WARRANTY; without even the implied warranty of
MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
GNU General Public License for more details.

You should have received a copy of the GNU General Public License
along with this program.  If not, see <http://www.gnu.org/licenses/>.

*******************************************************************************/

#ifndef __UTILS_H__
#define __UTILS_H__

#include <map>
#include <string>
#include <cstdlib>
#include <sstream>
#include <vector>
#include <sys/time.h>
#include <time.h>

/*** strings ******************************************************************/

template <typename T>
inline std::string to_s(const T& val)
{
	std::ostringstream ss;
	ss << val;
	return ss.str();
}

template <typename C>
inline C to_val(const char* str);

template <>
inline int to_val(const char* str)
{
	return std::atol(str);
}

template <>
inline unsigned to_val(const char* str)
{
	return std::atol(str);
}

template <>
inline double to_val(const char* str)
{
	return std::atof(str);
}

/*** optional *****************************************************************/

template <typename T>
class opt {
private:
	struct bool_conv { int dummy; };
public:
	opt() : initialized(false) { }
	opt(const T& data) : initialized(true), data(data) {}

	T& operator*()
	{
		return data;
	}

	const T& operator*() const
	{
		return data;
	}

	T* operator->()
	{
		return &data;
	}

	const T* operator->() const
	{
		return &data;
	}

	// ugly conversion to bool
	operator int bool_conv::* () const
	{
		return initialized ? &bool_conv::dummy : 0;
	}
private:
	bool initialized;
	T data;
};

/*** command line arguments ***************************************************/

typedef std::map<std::string, std::string> amap_type;

inline amap_type parse_args(int argc, char *argv[])
{
	// note: negative numbers cannot be parsed

	amap_type args;

	bool have_key = false;
	std::string key;
	for (std::size_t i = 1; i < std::size_t(argc); ++i) {
		if (argv[i][0] == '-') {
			if (have_key)
				args[key] = "1";
			else
				have_key = true;
			key = argv[i] + 1;
		} else if (have_key) {
			args[key] = argv[i];
			have_key = false;
		}
	}

	if (have_key) args[key] = "1";

	return args;
}

inline opt<std::string> get_sarg(const amap_type& args, const std::string& o)
{
	amap_type::const_iterator it = args.find(o);
	if (it == args.end()) return opt<std::string>();

	return opt<std::string>(it->second);
}

inline opt<std::string> get_sarg(const amap_type& args, const std::string& o, const std::string& def)
{
	amap_type::const_iterator it = args.find(o);
	if (it == args.end()) return opt<std::string>(def);

	return opt<std::string>(it->second);
}

inline opt<int> get_iarg(const amap_type& args, const std::string& o)
{
	amap_type::const_iterator it = args.find(o);
	if (it == args.end()) return opt<int>();

	return opt<int>(std::atoi(it->second.c_str()));
}

inline opt<int> get_iarg(const amap_type& args, const std::string& o, int def)
{
	amap_type::const_iterator it = args.find(o);
	if (it == args.end()) return opt<int>(def);

	return opt<int>(std::atoi(it->second.c_str()));
}

inline opt<unsigned> get_uarg(const amap_type& args, const std::string& o)
{
	amap_type::const_iterator it = args.find(o);
	if (it == args.end()) return opt<unsigned>();

	return opt<unsigned>(std::atoi(it->second.c_str()));
}

inline opt<unsigned> get_uarg(const amap_type& args, const std::string& o, unsigned def)
{
	amap_type::const_iterator it = args.find(o);
	if (it == args.end()) return opt<unsigned>(def);

	return opt<unsigned>(std::atoi(it->second.c_str()));
}

inline opt<double> get_darg(const amap_type& args, const std::string& o)
{
	amap_type::const_iterator it = args.find(o);
	if (it == args.end()) return opt<double>();

	return opt<double>(std::atof(it->second.c_str()));
}

inline opt<double> get_darg(const amap_type& args, const std::string& o, double def)
{
	amap_type::const_iterator it = args.find(o);
	if (it == args.end()) return opt<double>(def);

	return opt<double>(std::atof(it->second.c_str()));
}

/*** time *********************************************************************/

inline double get_time()
{
	struct timeval tv;
	if (gettimeofday(&tv, NULL) != 0)
		return 0.0;
	else
		return tv.tv_sec + 1e-6 * tv.tv_usec;
}

#endif


